TeamLens in Critsly: A Consent-Based Team-Composition Interface and Synthetic Readiness Evaluation for Design Collaboration

Discussing working preferences may support reflection within a design team, but a personality label should not become a performance prediction or a condition of participation. This technical report presents TeamLens, an optional Critsly interface for voluntarily sharing a self-reported MBTI type with a particular board. It separates account activation from disclosure, displays descriptive composition counts, and provides distinct controls for disabling visibility, withdrawing one report and deleting all of one's reports. The evaluation combines released-source inspection, independently specified synthetic aggregation cases, access and lifecycle checks, browser component tests, a local database microbenchmark and deployment records. All 65,536 binary eligibility subsets of sixteen fixed, distinct type reports matched an independent oracle; 128 seeded multiplicity fixtures also matched, after 4,259 synthetic share calls. The isolated HTTP suite passed 183 assertions. In 180 sequential in-memory SQLite read trials, median service-call time increased from 0.064 ms with no profile rows to 200.932 ms with 1,024 rows; instrumented SQL operations followed 11+3n. These findings concern exercised software behaviour and a bounded workload. They do not establish human usability, psychometric validity, learning gains, team-performance effects or production capacity. The contribution is an implemented disclosure-to-aggregation workflow and an auditable technical account of its correctness boundaries, privacy limitations and scaling cost. OpenAI Codex assisted with implementation, evaluation and manuscript preparation; the paper discloses this use and its limits.

==> anc/README.md <==
# TeamLens synthetic evaluation: recorded results and verification

Companion to *TeamLens in Critsly: A Consent-Based Team-Composition Interface and Synthetic Readiness Evaluation for Design Collaboration*, Nizam Kadir, 25 September 2026.

Evaluated application revision: `2448c7fdaf4cdebfcae47d10ef0579234ea222f9`.

This pack contains synthetic software-test records and independent verification tools. It contains no recruited-participant observations, real personality reports, live account/session records, production database, credentials, production application code or private reference papers. Numeric user identifiers in access-state records refer only to disposable synthetic fixture accounts.

## Verify the recorded results

Use Python 3.9 or later; only the standard library is required. From this directory:

```sh
python3 verify_all.py
```

A successful run prints JSON with `status: passed` and exits zero. The command reads the pack, verifies its manifest hashes, runs the unchanged historical verifiers and seeded fixture generator on temporary copies, recomputes additional arithmetic independently, and removes those temporary copies. It neither changes the evidence here nor connects to the network. `verification-results.json` records the successful publication-pack check; rerunning the command produces the same substantive checks.

`verify-correctness.py`, `verify-benchmark.py` and `build-multiplicity-fixtures.py` are byte-identical copies of the retained original analysis tools. Invoke them through `verify_all.py`: their historical input/output names differ from the prefixed publication filenames, and the original correctness tool and fixture generator write outputs. The wrapper supplies the original names in temporary directories. The wrapper adds literal character-position histograms, selected-mask full-summary recomputation, fixture regeneration, identity uniqueness and summary-parity checks. It does not import TeamLens classification, access or aggregation helpers.

**This is result verification, not full application reproduction.** Rerunning the actual service experiments requires the restricted TeamLens/LearnAdapt runtime and its dependencies, which are not included or licensed by this pack. The records support inspection and arithmetic verification; they do not independently authenticate that historical executions occurred. Hashes establish consistency within this released bundle, not third-party attestation of observations.

## Record inventory and analytical units

| Files | Unit and retained content |
|---|---|
| `eligibility-subsets.csv` | 65,536 rows: each mask 0–65,535 once, expected/actual eligible-report count, expected/actual distinct-type count, and a recorded full-summary mismatch flag. |
| `selected-summary-cases.json` | Actual full summaries for masks 0, 65,280 and 65,535, including histograms and dimensions. |
| `multiplicity-fixtures.json`, `multiplicity-results.jsonl` | 128 input fixtures plus recorded expected/actual full summaries; 4,259 synthetic consented share calls across fixtures. |
| `access-state-results.jsonl`, `access-state-summary.json` | 40 labelled direct-service cases over 8 synthetic accounts and 2 boards, with explicit expected/actual observations. |
| `correctness-summary.json` | Revision, execution times, counts and experimental scope; platform metadata generalized for publication. |
| `benchmark-trials.csv`, `benchmark-trials.jsonl` | Identical representations of 210 reads: 180 timed observations and 30 excluded warmups. |
| `benchmark-summary.csv`, `benchmark-summary.json` | Six per-size aggregates, including median, nearest-rank p95, extrema and SQL operation counts. |
| `benchmark-environment.json` | Version, hardware and workload metadata; local paths/hostname removed. |
| `benchmark-stderr-record.json` | Nonempty JSON encoding the original empty benchmark stderr, with original filename, byte count, SHA-256 and base64 content. |
| `manifest.json` | Relative filenames, byte counts and SHA-256 hashes; excludes itself to avoid self-reference. |

No counts from different units are pooled into a participant sample. The pilot run, HTTP/browser suites and live deployment checks are outside this ancillary pack; their inclusion in the manuscript does not imply their raw evidence is published here.

## Eligibility and multiplicity methods

The eligibility fixture has sixteen stored synthetic reports, one per canonical type, and a separate enabled board owner without a report. Bits toggle those sixteen reporters' enabled flags. Canonical order:

`ISTJ ISFJ INFJ INTJ ISTP ISFP INFP INTP ESTP ESFP ENFP ENTP ESTJ ESFJ ENFJ ENTJ`.

For mask M, eligible and distinct-type counts both equal `popcount(M)`. The original complete-summary oracle used independent fixed masks: E/I `FF00/00FF`, S/N `3333/CCCC`, T/F `9999/6666`, J/P `F00F/0FF0` (hex). Every actual service read was compared with that full oracle during execution. **The CSV retains totals and mismatch flags, not all 65,536 full payloads.** Public verification can recompute all totals and inspect the recorded zero-mismatch flags, but cannot reconstruct unretained actual dimension values. Only the three selected masks retain actual full payloads. Exhaustive coverage applies solely to the binary eligibility choices in this fixed sixteen-type fixture.

The multiplicity generator uses `random.Random(20260925)`. Three fixed cases cover zero types, sixteen once and sixteen twice; subsequent fixtures draw 0–64 types from seeded type pools. All 128 full expected/actual payloads are retained, including 122 fixtures with repeated types. The historical oracle used `Counter` and fixed feature masks; the public wrapper independently recomputes dimensions from literal type-character positions. PHP encoded the empty expected histogram as `[]` while the actual service histogram is `{}`; the original verifier normalizes only that empty expected-map representation.

Access records cover named and public-link roles, consent, malformed inputs, spoofed membership claims, disable/re-enable, withdrawal, downgrade/revocation, studio state, cross-board isolation, tenant restriction and self-only cleanup. The verifier checks stored expected/actual parity and case identifiers. It does not recreate those state transitions, independently derive all access-policy expectations, or establish HTTP/CSRF behavior.

## Benchmark method and limits

The actual pinned service was read against a fresh in-memory SQLite database for each ascending size `n = 0, 4, 16, 64, 256, 1024`. Each size had five warmups then thirty timed reads. Fixtures represented existing consented profiles; they did not time sharing or UI consent. Each size had a separate enabled owner without a profile. Types were distributed cyclically as recorded in the environment file.

PHP 8.5.4, SQLite 3.51.3, arm64 macOS/Darwin 25.5.0, Apple M2 Max, 12 CPU cores, 32 GiB RAM; CLI OPcache was off. Monotonic `hrtime(true)` measured service-call duration. Instrumentation counters were inside the timed interval; response checks and serialization were outside it. The workstation was not isolated from background load. Source-defined membership indexes were mirrored in the fixture; actual production index availability was not inspected.

Median is the mean of the 15th and 16th sorted timed values. P95 is the 29th sorted value (`ceil(0.95 * 30)`), not an interpolated percentile. SQL operations are `execute + query + exec`, including PRAGMA and CREATE TABLE IF NOT EXISTS. Prepared statements are not counted twice: prepare counts are reported separately. All measured cases followed `11 + 3n` SQL operations. The verifier recomputes timing summaries, CSV/JSON parity, units, trial identities and SQL counts; it does not repeat timing.

These are local, sequential SQLite observations. They do not measure network latency, Cloud Run capacity, production throughput, concurrent behavior, MySQL equivalence, human usability, learning gains, MBTI validity or team performance.

## Publication processing

Raw observation/fixture files and the three historical Python tools were copied byte-for-byte. Two JSON metadata files had local paths/personal hostname details removed; benchmark metadata also incorporates the non-identifying hardware facts retained with the original experiment. Numerical observations were not changed. The accompanying private build audit retains original source paths and before/after hashes; those private paths are deliberately absent here. File publication does not make the restricted production runtime public. This README makes no claim that the pack has already been accepted or posted by a preprint service.

The original benchmark stderr contains zero bytes. Because arXiv ingestion removes empty files, the public pack uses `benchmark-stderr-record.json` instead of that zero-byte file. The record preserves the original filename, length, empty-file SHA-256 and exact bytes as an empty base64 string. `verify_all.py` checks those fields and reconstructs `run.stderr.log` only inside its temporary benchmark directory before invoking the unchanged historical verifier. The original zero-byte evidence remains privately retained. Every public ancillary file is nonempty. This change is an archival representation fix, not a new experiment or a change to an observation.


==> anc/access-state-results.jsonl <==
{"case":"owner-explicit-invite-studio-editor-aggregate","expected":{"count":4,"types":{"ENFP":1,"ENTJ":1,"INTJ":1,"ISFP":1}},"actual":{"count":4,"types":{"ENFP":1,"ENTJ":1,"INTJ":1,"ISFP":1}},"passed":true}
{"case":"named-viewer-can-read-but-cannot-share","expected":{"ownType":null,"canShare":false,"count":4,"types":{"ENFP":1,"ENTJ":1,"INTJ":1,"ISFP":1}},"actual":{"ownType":null,"canShare":false,"count":4,"types":{"ENFP":1,"ENTJ":1,"INTJ":1,"ISFP":1}},"passed":true}
{"case":"named-viewer-share-denied","expected":{"status":403},"actual":{"status":403},"passed":true}
{"case":"critique-only-can-read-but-cannot-share","expected":{"ownType":null,"canShare":false,"count":4,"types":{"ENFP":1,"ENTJ":1,"INTJ":1,"ISFP":1}},"actual":{"ownType":null,"canShare":false,"count":4,"types":{"ENFP":1,"ENTJ":1,"INTJ":1,"ISFP":1}},"passed":true}
{"case":"critique-only-share-denied","expected":{"status":403},"actual":{"status":403},"passed":true}
{"case":"public-link-editor-read-denied","expected":{"status":403},"actual":{"status":403},"passed":true}
{"case":"public-link-editor-share-denied","expected":{"status":403},"actual":{"status":403},"passed":true}
{"case":"anonymous-read-denied","expected":{"status":401},"actual":{"status":401},"passed":true}
{"case":"anonymous-withdraw-denied","expected":{"status":401},"actual":{"status":401},"passed":true}
{"case":"missing-consent-denied","expected":{"status":400},"actual":{"status":400},"passed":true}
{"case":"invalid-type-denied","expected":{"status":400},"actual":{"status":400},"passed":true}
{"case":"actor-email-cannot-spoof-membership","expected":{"status":403},"actual":{"status":403},"passed":true}
{"case":"invalid-board-id-denied","expected":{"status":400},"actual":{"status":400},"passed":true}
{"case":"rejected-mutations-preserve-aggregate","expected":{"count":4,"types":{"ENFP":1,"ENTJ":1,"INTJ":1,"ISFP":1}},"actual":{"count":4,"types":{"ENFP":1,"ENTJ":1,"INTJ":1,"ISFP":1}},"passed":true}
{"case":"disabled-profile-excluded","expected":{"count":3,"types":{"ENFP":1,"ENTJ":1,"ISFP":1}},"actual":{"count":3,"types":{"ENFP":1,"ENTJ":1,"ISFP":1}},"passed":true}
{"case":"disabled-profile-read-denied","expected":{"status":403},"actual":{"status":403},"passed":true}
{"case":"disabled-profile-share-denied","expected":{"status":403},"actual":{"status":403},"passed":true}
{"case":"disabled-withdraw-no-summary","expected":{"success":true,"ownType":null},"actual":{"success":true,"ownType":null},"passed":true}
{"case":"reenable-does-not-restore-withdrawn-type","expected":{"ownType":null,"canShare":true,"count":3,"types":{"ENFP":1,"ENTJ":1,"ISFP":1}},"actual":{"ownType":null,"canShare":true,"count":3,"types":{"ENFP":1,"ENTJ":1,"ISFP":1}},"passed":true}
{"case":"editor-downgrade-excluded","expected":{"count":3,"types":{"ENFP":1,"ENTJ":1,"ISFP":1}},"actual":{"count":3,"types":{"ENFP":1,"ENTJ":1,"ISFP":1}},"passed":true}
{"case":"former-editor-retains-private-own-type","expected":{"ownType":"INTJ","canShare":false,"count":3,"types":{"ENFP":1,"ENTJ":1,"ISFP":1}},"actual":{"ownType":"INTJ","canShare":false,"count":3,"types":{"ENFP":1,"ENTJ":1,"ISFP":1}},"passed":true}
{"case":"revoked-editor-read-denied","expected":{"status":403},"actual":{"status":403},"passed":true}
{"case":"revoked-editor-withdraw-no-summary","expected":{"success":true,"ownType":null},"actual":{"success":true,"ownType":null},"passed":true}
{"case":"revoked-invitation-excluded","expected":{"count":2,"types":{"ENFP":1,"ENTJ":1}},"actual":{"count":2,"types":{"ENFP":1,"ENTJ":1}},"passed":true}
{"case":"revoked-invite-withdraw-no-summary","expected":{"success":true,"ownType":null},"actual":{"success":true,"ownType":null},"passed":true}
{"case":"explicit-view-overrides-studio-edit","expected":{"count":1,"types":{"ENFP":1}},"actual":{"count":1,"types":{"ENFP":1}},"passed":true}
{"case":"explicit-view-overrides-studio-share","expected":{"status":403},"actual":{"status":403},"passed":true}
{"case":"archived-studio-excludes-profile","expected":{"count":1,"types":{"ENFP":1}},"actual":{"count":1,"types":{"ENFP":1}},"passed":true}
{"case":"archived-studio-member-read-denied","expected":{"status":403},"actual":{"status":403},"passed":true}
{"case":"archived-studio-withdraw-no-summary","expected":{"success":true,"ownType":null},"actual":{"success":true,"ownType":null},"passed":true}
{"case":"other-board-profile-isolated","expected":{"count":1,"types":{"ENFP":1}},"actual":{"count":1,"types":{"ENFP":1}},"passed":true}
{"case":"other-board-composition-separate","expected":{"ownType":"INTP","canShare":true,"count":1,"types":{"INTP":1}},"actual":{"ownType":"INTP","canShare":true,"count":1,"types":{"INTP":1}},"passed":true}
{"case":"missing-board-withdraw-no-existence-leak","expected":{"success":true,"ownType":null},"actual":{"success":true,"ownType":null},"passed":true}
{"case":"canvas-state-not-modified","expected":["{\"nodes\":[]}","{\"nodes\":[]}"],"actual":["{\"nodes\":[]}","{\"nodes\":[]}"],"passed":true}
{"case":"other-tenant-read-denied","expected":{"status":404},"actual":{"status":404},"passed":true}
{"case":"other-tenant-share-denied","expected":{"status":404},"actual":{"status":404},"passed":true}
{"case":"other-tenant-withdraw-denied","expected":{"status":404},"actual":{"status":404},"passed":true}
{"case":"account-cleanup-cross-tenant-all-own-boards","expected":0,"actual":0,"passed":true}
{"case":"disabled-account-wide-withdraw-no-summary","expected":{"success":true,"ownType":null},"actual":{"success":true,"ownType":null},"passed":true}
{"case":"account-wide-withdraw-preserves-others","expected":[{"user_id":8,"type_code":"ISTJ"}],"actual":[{"user_id":8,"type_code":"ISTJ"}],"passed":true}


==> anc/access-state-summary.json <==
{
    "source_commit": "2448c7fdaf4cdebfcae47d10ef0579234ea222f9",
    "synthetic_users": 8,
    "boards": 2,
    "cases": 40,
    "mismatches": 0,
    "scope": "Direct actual service with isolated SQLite; no CSRF or route claims from this runner."
}


==> anc/benchmark-environment.json <==
{
  "started_at_utc": "2026-09-25T07:18:52+00:00",
  "source_commit": "2448c7fdaf4cdebfcae47d10ef0579234ea222f9",
  "source_worktree_status": "clean",
  "source_sha256": {
    "includes/TeamLensService.php": "b469895e4e704e7c16430fa7bcb41ac9973810fa51a001b0dbb69c938fa7c7ef",
    "includes/CritslyBoardAccess.php": "63020d3f37beb8f094a186147055d70d48fba987547c016ee93dabf4c1b0f042",
    "includes/UserPreferences.php": "71c9b78172c9bbf46f1379f737a14adb84bfb79fd178654e354f4e907238d53e",
    "includes/TenantContext.php": "96efb7211306ce0dc363c60ebbdef5f4150a60c97ca365df1e00c90cbe527b34",
    "includes/CritslyStudioRosterService.php": "97f5b0518889d801aa11a80b0caa7a50ddf754bdaf6bb0b150d831aabec33cae",
    "includes/CritslyGraphService.php": "7fcbeacbb2ce47abf9b7e15252bb214418ca5d4d23ab40d7a890a66bb5546acf",
    "migrations/016_cross_site_research_critsly_artifacts.sql": "c7ce781a3051246aa7fbd4d957b2840726706a70ae94ef991f337e76ff230935",
    "migrations/021_critsly_teamlens.sql": "fcd5cf8a2a020cc168202256d687ec9f102efc33b859d79ddb492a4feef95c0d"
  },
  "runner_sha256": "188c3ff18c776567659c1c66c47f2fd1ae0dff24f6df37f2c753b5c99add6437",
  "php_version": "8.5.4",
  "php_sapi": "cli",
  "platform": "macOS; Darwin 25.5.0; arm64",
  "architecture": "arm64",
  "sqlite_version": "3.51.3",
  "sqlite_compile_options": [
    "ATOMIC_INTRINSICS=1",
    "COMPILER=clang-17.0.0",
    "DEFAULT_AUTOVACUUM",
    "DEFAULT_CACHE_SIZE=-2000",
    "DEFAULT_FILE_FORMAT=4",
    "DEFAULT_JOURNAL_SIZE_LIMIT=-1",
    "DEFAULT_MMAP_SIZE=0",
    "DEFAULT_PAGE_SIZE=4096",
    "DEFAULT_PCACHE_INITSZ=20",
    "DEFAULT_RECURSIVE_TRIGGERS",
    "DEFAULT_SECTOR_SIZE=4096",
    "DEFAULT_SYNCHRONOUS=2",
    "DEFAULT_WAL_AUTOCHECKPOINT=1000",
    "DEFAULT_WAL_SYNCHRONOUS=2",
    "DEFAULT_WORKER_THREADS=0",
    "DIRECT_OVERFLOW_READ",
    "ENABLE_API_ARMOR",
    "ENABLE_COLUMN_METADATA",
    "ENABLE_DBSTAT_VTAB",
    "ENABLE_FTS3",
    "ENABLE_FTS3_PARENTHESIS",
    "ENABLE_FTS5",
    "ENABLE_GEOPOLY",
    "ENABLE_MATH_FUNCTIONS",
    "ENABLE_MEMORY_MANAGEMENT",
    "ENABLE_PERCENTILE",
    "ENABLE_PREUPDATE_HOOK",
    "ENABLE_RTREE",
    "ENABLE_SESSION",
    "ENABLE_STAT4",
    "ENABLE_UNLOCK_NOTIFY",
    "MALLOC_SOFT_LIMIT=1024",
    "MAX_ATTACHED=10",
    "MAX_COLUMN=2000",
    "MAX_COMPOUND_SELECT=500",
    "MAX_DEFAULT_PAGE_SIZE=8192",
    "MAX_EXPR_DEPTH=1000",
    "MAX_FUNCTION_ARG=1000",
    "MAX_LENGTH=1000000000",
    "MAX_LIKE_PATTERN_LENGTH=50000",
    "MAX_MMAP_SIZE=0x7fff0000",
    "MAX_PAGE_COUNT=0xfffffffe",
    "MAX_PAGE_SIZE=65536",
    "MAX_SQL_LENGTH=1000000000",
    "MAX_TRIGGER_DEPTH=1000",
    "MAX_VARIABLE_NUMBER=250000",
    "MAX_VDBE_OP=250000000",
    "MAX_WORKER_THREADS=8",
    "MUTEX_PTHREADS",
    "SYSTEM_MALLOC",
    "TEMP_STORE=1",
    "THREADSAFE=1",
    "USE_URI"
  ],
  "opcache_enable_cli": "0",
  "opcache_jit": "disable",
  "memory_limit": "128M",
  "load_average_before": [
    5.62109375,
    5.86181640625,
    6.3671875
  ],
  "sizes": [
    0,
    4,
    16,
    64,
    256,
    1024
  ],
  "warmups_per_size": 5,
  "timed_trials_per_size": 30,
  "clock": "hrtime(true), monotonic nanoseconds",
  "size_order": "ascending, one fresh in-memory database per size",
  "percentile_definition": "p50=median (mean of 15th and 16th sorted trials); p95=nearest rank ceil(0.95*30)=29th sorted trial",
  "counts_definition": "prepare/query/exec count actual calls to PDO methods; execute counts prepared statement execute calls; SQL operations = execute + query + exec. Every prepare in measured read is executed exactly once. Counts include PRAGMA and CREATE TABLE IF NOT EXISTS.",
  "instrumentation": "CountingPDO and CountingStatement counters are inside timed interval; SQL trace is disabled for all warmup/timed reads. Result validation and serialization are outside timed interval.",
  "scope": "Local synthetic SQLite in-memory read microbenchmark; no HTTP, network, Cloud Run, production database, real participants, or end-to-end throughput measurement.",
  "competing_load": "Machine not isolated; other interactive and OS work may compete. The exhaustive TeamLens correctness experiment began after benchmark completion. No process-level attribution measured.",
  "fixtures": "Each size n has n synthetic consented profile rows plus a separate enabled board owner with no profile. Participants have enabled setting and explicit edit board_permissions. Studio tables are present/indexed but empty. Direct inserts outside timing represent existing consented profiles, with a constant synthetic consent timestamp; this does not measure share/consent UI.",
  "type_order": [
    "ESTJ",
    "ESTP",
    "ESFJ",
    "ESFP",
    "ENTJ",
    "ENTP",
    "ENFJ",
    "ENFP",
    "ISTJ",
    "ISTP",
    "ISFJ",
    "ISFP",
    "INTJ",
    "INTP",
    "INFJ",
    "INFP"
  ],
  "distribution": "Cyclic equal-as-possible canonical Cartesian sequence [EI]x[SN]x[TF]x[JP]. n=4 has first four types once; n>=16 requested sizes are exactly equal across all 16 types.",
  "schema_scope": "Minimal query-relevant source columns; membership indexes mirrored from runtime source. Source schemas are not production-schema inspection. No invented composite or LOWER(email) expression indexes. SQL dialect, storage engine, collation and physical layout differ from production MySQL. Existing source index creation can catch/ignore failures, so actual deployed index availability is unverified.",
  "finished_at_utc": "2026-09-25T07:19:00+00:00",
  "load_average_after": [
    6.3388671875,
    5.99951171875,
    6.4091796875
  ],
  "peak_php_memory_bytes": 4194304,
  "hardware": {
    "model": "Mac14,13",
    "processor": "Apple M2 Max",
    "physical_cpu_cores": 12,
    "logical_cpu_cores": 12,
    "memory_bytes": 34359738368
  },
  "publication_metadata_note": "Local paths and identifying hostname removed for publication; numerical observations unchanged."
}


==> anc/benchmark-stderr-record.json <==
{
  "format_version": 1,
  "original_filename": "run.stderr.log",
  "original_public_filename": "benchmark-run.stderr.log",
  "original_size_bytes": 0,
  "original_sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "encoding": "base64",
  "content_base64": "",
  "representation_reason": "The original benchmark stderr was empty. arXiv ingestion removes zero-byte ancillary files, so this nonempty JSON preserves its exact bytes, length and checksum. The verification wrapper reconstructs the empty file only in its temporary working directory."
}


==> anc/benchmark-summary.csv <==
n,timed_trials,warmups,p50_ms,p95_ms,max_ms,min_ms,sql_operations_min,sql_operations_max,prepare_calls,query_calls,exec_calls
0,30,5,0.063875,0.069792,0.078458,0.062542,11,11,7,3,1
4,30,5,0.244729,0.322209,0.504,0.229917,23,23,19,3,1
16,30,5,0.75825,0.812625,0.914167,0.727958,59,59,55,3,1
64,30,5,3.229354,3.53275,3.598125,3.112209,203,203,199,3,1
256,30,5,20.2239165,20.923167,21.375875,20.014166,779,779,775,3,1
1024,30,5,200.9316665,210.417,219.892708,200.044042,3083,3083,3079,3,1


==> anc/benchmark-summary.json <==
[
    {
        "n": 0,
        "timed_trials": 30,
        "warmups": 5,
        "p50_ms": 0.063875,
        "p95_ms": 0.069792,
        "max_ms": 0.078458,
        "min_ms": 0.062542,
        "sql_operations_min": 11,
        "sql_operations_max": 11,
        "prepare_calls": 7,
        "query_calls": 3,
        "exec_calls": 1
    },
    {
        "n": 4,
        "timed_trials": 30,
        "warmups": 5,
        "p50_ms": 0.244729,
        "p95_ms": 0.322209,
        "max_ms": 0.504,
        "min_ms": 0.229917,
        "sql_operations_min": 23,
        "sql_operations_max": 23,
        "prepare_calls": 19,
        "query_calls": 3,
        "exec_calls": 1
    },
    {
        "n": 16,
        "timed_trials": 30,
        "warmups": 5,
        "p50_ms": 0.7582500000000001,
        "p95_ms": 0.812625,
        "max_ms": 0.914167,
        "min_ms": 0.727958,
        "sql_operations_min": 59,
        "sql_operations_max": 59,
        "prepare_calls": 55,
        "query_calls": 3,
        "exec_calls": 1
    },
    {
        "n": 64,
        "timed_trials": 30,
        "warmups": 5,
        "p50_ms": 3.229354,
        "p95_ms": 3.53275,
        "max_ms": 3.598125,
        "min_ms": 3.112209,
        "sql_operations_min": 203,
        "sql_operations_max": 203,
        "prepare_calls": 199,
        "query_calls": 3,
        "exec_calls": 1
    },
    {
        "n": 256,
        "timed_trials": 30,
        "warmups": 5,
        "p50_ms": 20.2239165,
        "p95_ms": 20.923167,
        "max_ms": 21.375875,
        "min_ms": 20.014166,
        "sql_operations_min": 779,
        "sql_operations_max": 779,
        "prepare_calls": 775,
        "query_calls": 3,
        "exec_calls": 1
    },
    {
        "n": 1024,
        "timed_trials": 30,
        "warmups": 5,
        "p50_ms": 200.9316665,
        "p95_ms": 210.417,
        "max_ms": 219.892708,
        "min_ms": 200.044042,
        "sql_operations_min": 3083,
        "sql_operations_max": 3083,
        "prepare_calls": 3079,
        "query_calls": 3,
        "exec_calls": 1
    }
]


==> anc/benchmark-trials.csv <==
n,phase,trial,elapsed_ns,elapsed_ms,prepare_calls,query_calls,exec_calls,execute_calls,sql_operations,sql_errors,participant_count
0,warmup,1,938834,0.938834,7,3,1,7,11,0,0
0,warmup,2,105709,0.105709,7,3,1,7,11,0,0
0,warmup,3,87416,0.087416,7,3,1,7,11,0,0
0,warmup,4,88042,0.088042,7,3,1,7,11,0,0
0,warmup,5,72666,0.072666,7,3,1,7,11,0,0
0,timed,1,69792,0.069792,7,3,1,7,11,0,0
0,timed,2,66917,0.066917,7,3,1,7,11,0,0
0,timed,3,67208,0.067208,7,3,1,7,11,0,0
0,timed,4,78458,0.078458,7,3,1,7,11,0,0
0,timed,5,64042,0.064042,7,3,1,7,11,0,0
0,timed,6,64125,0.064125,7,3,1,7,11,0,0
0,timed,7,63708,0.063708,7,3,1,7,11,0,0
0,timed,8,64333,0.064333,7,3,1,7,11,0,0
0,timed,9,66958,0.066958,7,3,1,7,11,0,0
0,timed,10,65709,0.065709,7,3,1,7,11,0,0
0,timed,11,65167,0.065167,7,3,1,7,11,0,0
0,timed,12,62958,0.062958,7,3,1,7,11,0,0
0,timed,13,63250,0.06325,7,3,1,7,11,0,0
0,timed,14,63375,0.063375,7,3,1,7,11,0,0
0,timed,15,63208,0.063208,7,3,1,7,11,0,0
0,timed,16,63625,0.063625,7,3,1,7,11,0,0
0,timed,17,63042,0.063042,7,3,1,7,11,0,0
0,timed,18,67834,0.067834,7,3,1,7,11,0,0
0,timed,19,63041,0.063041,7,3,1,7,11,0,0
0,timed,20,62875,0.062875,7,3,1,7,11,0,0
0,timed,21,62875,0.062875,7,3,1,7,11,0,0
0,timed,22,67042,0.067042,7,3,1,7,11,0,0
0,timed,23,65208,0.065208,7,3,1,7,11,0,0
0,timed,24,64666,0.064666,7,3,1,7,11,0,0
0,timed,25,63417,0.063417,7,3,1,7,11,0,0
0,timed,26,62583,0.062583,7,3,1,7,11,0,0
0,timed,27,64750,0.06475,7,3,1,7,11,0,0
0,timed,28,62542,0.062542,7,3,1,7,11,0,0
0,timed,29,62709,0.062709,7,3,1,7,11,0,0
0,timed,30,62834,0.062834,7,3,1,7,11,0,0
4,warmup,1,574833,0.574833,19,3,1,19,23,0,4
4,warmup,2,275125,0.275125,19,3,1,19,23,0,4
4,warmup,3,250791,0.250791,19,3,1,19,23,0,4
4,warmup,4,244750,0.24475,19,3,1,19,23,0,4
4,warmup,5,241291,0.241291,19,3,1,19,23,0,4
4,timed,1,242041,0.242041,19,3,1,19,23,0,4
4,timed,2,246542,0.246542,19,3,1,19,23,0,4
4,timed,3,288833,0.288833,19,3,1,19,23,0,4
4,timed,4,317834,0.317834,19,3,1,19,23,0,4
4,timed,5,262458,0.262458,19,3,1,19,23,0,4
4,timed,6,252125,0.252125,19,3,1,19,23,0,4
4,timed,7,244791,0.244791,19,3,1,19,23,0,4
4,timed,8,244667,0.244667,19,3,1,19,23,0,4
4,timed,9,237958,0.237958,19,3,1,19,23,0,4
4,timed,10,248042,0.248042,19,3,1,19,23,0,4
4,timed,11,232459,0.232459,19,3,1,19,23,0,4
4,timed,12,240791,0.240791,19,3,1,19,23,0,4
4,timed,13,231667,0.231667,19,3,1,19,23,0,4
4,timed,14,230041,0.230041,19,3,1,19,23,0,4
4,timed,15,230417,0.230417,19,3,1,19,23,0,4
4,timed,16,233125,0.233125,19,3,1,19,23,0,4
4,timed,17,239083,0.239083,19,3,1,19,23,0,4
4,timed,18,230917,0.230917,19,3,1,19,23,0,4
4,timed,19,233291,0.233291,19,3,1,19,23,0,4
4,timed,20,229917,0.229917,19,3,1,19,23,0,4
4,timed,21,238542,0.238542,19,3,1,19,23,0,4
4,timed,22,231209,0.231209,19,3,1,19,23,0,4
4,timed,23,321375,0.321375,19,3,1,19,23,0,4
4,timed,24,272916,0.272916,19,3,1,19,23,0,4
4,timed,25,247250,0.24725,19,3,1,19,23,0,4
4,timed,26,504000,0.504,19,3,1,19,23,0,4
4,timed,27,301042,0.301042,19,3,1,19,23,0,4
4,timed,28,266958,0.266958,19,3,1,19,23,0,4
4,timed,29,263166,0.263166,19,3,1,19,23,0,4
4,timed,30,322209,0.322209,19,3,1,19,23,0,4
16,warmup,1,849375,0.849375,55,3,1,55,59,0,16
16,warmup,2,776875,0.776875,55,3,1,55,59,0,16
16,warmup,3,803042,0.803042,55,3,1,55,59,0,16
16,warmup,4,841542,0.841542,55,3,1,55,59,0,16
16,warmup,5,818166,0.818166,55,3,1,55,59,0,16
16,timed,1,753458,0.753458,55,3,1,55,59,0,16
16,timed,2,788542,0.788542,55,3,1,55,59,0,16
16,timed,3,759416,0.759416,55,3,1,55,59,0,16
16,timed,4,751084,0.751084,55,3,1,55,59,0,16
16,timed,5,739250,0.73925,55,3,1,55,59,0,16
16,timed,6,734250,0.73425,55,3,1,55,59,0,16
16,timed,7,769208,0.769208,55,3,1,55,59,0,16
16,timed,8,744584,0.744584,55,3,1,55,59,0,16
16,timed,9,751334,0.751334,55,3,1,55,59,0,16
16,timed,10,737958,0.737958,55,3,1,55,59,0,16
16,timed,11,742750,0.74275,55,3,1,55,59,0,16
16,timed,12,729291,0.729291,55,3,1,55,59,0,16
16,timed,13,755500,0.7555,55,3,1,55,59,0,16
16,timed,14,914167,0.914167,55,3,1,55,59,0,16
16,timed,15,762542,0.762542,55,3,1,55,59,0,16
16,timed,16,812625,0.812625,55,3,1,55,59,0,16
16,timed,17,739584,0.739584,55,3,1,55,59,0,16
16,timed,18,767458,0.767458,55,3,1,55,59,0,16
16,timed,19,757333,0.757333,55,3,1,55,59,0,16
16,timed,20,743458,0.743458,55,3,1,55,59,0,16
16,timed,21,799000,0.799,55,3,1,55,59,0,16
16,timed,22,781834,0.781834,55,3,1,55,59,0,16
16,timed,23,781125,0.781125,55,3,1,55,59,0,16
16,timed,24,760500,0.7605,55,3,1,55,59,0,16
16,timed,25,738209,0.738209,55,3,1,55,59,0,16
16,timed,26,727958,0.727958,55,3,1,55,59,0,16
16,timed,27,759167,0.759167,55,3,1,55,59,0,16
16,timed,28,772125,0.772125,55,3,1,55,59,0,16
16,timed,29,761292,0.761292,55,3,1,55,59,0,16
16,timed,30,789083,0.789083,55,3,1,55,59,0,16
64,warmup,1,3650750,3.65075,199,3,1,199,203,0,64
64,warmup,2,3175167,3.175167,199,3,1,199,203,0,64
64,warmup,3,3402208,3.402208,199,3,1,199,203,0,64
64,warmup,4,3205833,3.205833,199,3,1,199,203,0,64
64,warmup,5,3174083,3.174083,199,3,1,199,203,0,64
64,timed,1,3226250,3.22625,199,3,1,199,203,0,64
64,timed,2,3291792,3.291792,199,3,1,199,203,0,64
64,timed,3,3137083,3.137083,199,3,1,199,203,0,64
64,timed,4,3282125,3.282125,199,3,1,199,203,0,64
64,timed,5,3348000,3.348,199,3,1,199,203,0,64
64,timed,6,3226583,3.226583,199,3,1,199,203,0,64
64,timed,7,3598125,3.598125,199,3,1,199,203,0,64
64,timed,8,3425708,3.425708,199,3,1,199,203,0,64
64,timed,9,3302875,3.302875,199,3,1,199,203,0,64
64,timed,10,3335250,3.33525,199,3,1,199,203,0,64
64,timed,11,3117750,3.11775,199,3,1,199,203,0,64
64,timed,12,3218333,3.218333,199,3,1,199,203,0,64
64,timed,13,3212083,3.212083,199,3,1,199,203,0,64
64,timed,14,3121000,3.121,199,3,1,199,203,0,64
64,timed,15,3112209,3.112209,199,3,1,199,203,0,64
64,timed,16,3252541,3.252541,199,3,1,199,203,0,64
64,timed,17,3295667,3.295667,199,3,1,199,203,0,64
64,timed,18,3235125,3.235125,199,3,1,199,203,0,64
64,timed,19,3260291,3.260291,199,3,1,199,203,0,64
64,timed,20,3441584,3.441584,199,3,1,199,203,0,64
64,timed,21,3187625,3.187625,199,3,1,199,203,0,64
64,timed,22,3205250,3.20525,199,3,1,199,203,0,64
64,timed,23,3138667,3.138667,199,3,1,199,203,0,64
64,timed,24,3128208,3.128208,199,3,1,199,203,0,64
64,timed,25,3165792,3.165792,199,3,1,199,203,0,64
64,timed,26,3155625,3.155625,199,3,1,199,203,0,64
64,timed,27,3532750,3.53275,199,3,1,199,203,0,64
64,timed,28,3232125,3.232125,199,3,1,199,203,0,64
64,timed,29,3236917,3.236917,199,3,1,199,203,0,64
64,timed,30,3144167,3.144167,199,3,1,199,203,0,64
256,warmup,1,20170833,20.170833,775,3,1,775,779,0,256
256,warmup,2,20224500,20.2245,775,3,1,775,779,0,256
256,warmup,3,20227083,20.227083,775,3,1,775,779,0,256
256,warmup,4,20068875,20.068875,775,3,1,775,779,0,256
256,warmup,5,20649583,20.649583,775,3,1,775,779,0,256
256,timed,1,21375875,21.375875,775,3,1,775,779,0,256
256,timed,2,20579750,20.57975,775,3,1,775,779,0,256
256,timed,3,20246208,20.246208,775,3,1,775,779,0,256
256,timed,4,20210000,20.21,775,3,1,775,779,0,256
256,timed,5,20297500,20.2975,775,3,1,775,779,0,256
256,timed,6,20568458,20.568458,775,3,1,775,779,0,256
256,timed,7,20295042,20.295042,775,3,1,775,779,0,256
256,timed,8,20099000,20.099,775,3,1,775,779,0,256
256,timed,9,20297334,20.297334,775,3,1,775,779,0,256
256,timed,10,20335792,20.335792,775,3,1,775,779,0,256
256,timed,11,20092292,20.092292,775,3,1,775,779,0,256
256,timed,12,20161250,20.16125,775,3,1,775,779,0,256
256,timed,13,20034417,20.034417,775,3,1,775,779,0,256
256,timed,14,20263750,20.26375,775,3,1,775,779,0,256
256,timed,15,20251334,20.251334,775,3,1,775,779,0,256
256,timed,16,20237833,20.237833,775,3,1,775,779,0,256
256,timed,17,20109667,20.109667,775,3,1,775,779,0,256
256,timed,18,20014166,20.014166,775,3,1,775,779,0,256
256,timed,19,20050167,20.050167,775,3,1,775,779,0,256
256,timed,20,20385333,20.385333,775,3,1,775,779,0,256
256,timed,21,20127166,20.127166,775,3,1,775,779,0,256
256,timed,22,20134000,20.134,775,3,1,775,779,0,256
256,timed,23,20153958,20.153958,775,3,1,775,779,0,256
256,timed,24,20036916,20.036916,775,3,1,775,779,0,256
256,timed,25,20099875,20.099875,775,3,1,775,779,0,256
256,timed,26,20381125,20.381125,775,3,1,775,779,0,256
256,timed,27,20019708,20.019708,775,3,1,775,779,0,256
256,timed,28,20029458,20.029458,775,3,1,775,779,0,256
256,timed,29,20669667,20.669667,775,3,1,775,779,0,256
256,timed,30,20923167,20.923167,775,3,1,775,779,0,256
1024,warmup,1,203785750,203.78575,3079,3,1,3079,3083,0,1024
1024,warmup,2,202740583,202.740583,3079,3,1,3079,3083,0,1024
1024,warmup,3,201269333,201.269333,3079,3,1,3079,3083,0,1024
1024,warmup,4,220224667,220.224667,3079,3,1,3079,3083,0,1024
1024,warmup,5,200530958,200.530958,3079,3,1,3079,3083,0,1024
1024,timed,1,200044042,200.044042,3079,3,1,3079,3083,0,1024
1024,timed,2,219892708,219.892708,3079,3,1,3079,3083,0,1024
1024,timed,3,200718708,200.718708,3079,3,1,3079,3083,0,1024
1024,timed,4,201033042,201.033042,3079,3,1,3079,3083,0,1024
1024,timed,5,200220583,200.220583,3079,3,1,3079,3083,0,1024
1024,timed,6,200606458,200.606458,3079,3,1,3079,3083,0,1024
1024,timed,7,200556792,200.556792,3079,3,1,3079,3083,0,1024
1024,timed,8,200896167,200.896167,3079,3,1,3079,3083,0,1024
1024,timed,9,200549500,200.5495,3079,3,1,3079,3083,0,1024
1024,timed,10,200522958,200.522958,3079,3,1,3079,3083,0,1024
1024,timed,11,202338250,202.33825,3079,3,1,3079,3083,0,1024
1024,timed,12,201779084,201.779084,3079,3,1,3079,3083,0,1024
1024,timed,13,203255625,203.255625,3079,3,1,3079,3083,0,1024
1024,timed,14,200861000,200.861,3079,3,1,3079,3083,0,1024
1024,timed,15,200566250,200.56625,3079,3,1,3079,3083,0,1024
1024,timed,16,200955417,200.955417,3079,3,1,3079,3083,0,1024
1024,timed,17,201058042,201.058042,3079,3,1,3079,3083,0,1024
1024,timed,18,202423416,202.423416,3079,3,1,3079,3083,0,1024
1024,timed,19,200907916,200.907916,3079,3,1,3079,3083,0,1024
1024,timed,20,201887250,201.88725,3079,3,1,3079,3083,0,1024
1024,timed,21,200556500,200.5565,3079,3,1,3079,3083,0,1024
1024,timed,22,200729708,200.729708,3079,3,1,3079,3083,0,1024
1024,timed,23,200458375,200.458375,3079,3,1,3079,3083,0,1024
1024,timed,24,201282750,201.28275,3079,3,1,3079,3083,0,1024
1024,timed,25,200870084,200.870084,3079,3,1,3079,3083,0,1024
1024,timed,26,201365417,201.365417,3079,3,1,3079,3083,0,1024
1024,timed,27,206768750,206.76875,3079,3,1,3079,3083,0,1024
1024,timed,28,202024833,202.024833,3079,3,1,3079,3083,0,1024
1024,timed,29,201402083,201.402083,3079,3,1,3079,3083,0,1024
1024,timed,30,210417000,210.417,3079,3,1,3079,3083,0,1024


==> anc/benchmark-trials.jsonl <==
{"n":0,"phase":"warmup","trial":1,"elapsed_ns":938834,"elapsed_ms":0.938834,"prepare_calls":7,"query_calls":3,"exec_calls":1,"execute_calls":7,"sql_operations":11,"sql_errors":0,"participant_count":0}
{"n":0,"phase":"warmup","trial":2,"elapsed_ns":105709,"elapsed_ms":0.105709,"prepare_calls":7,"query_calls":3,"exec_calls":1,"execute_calls":7,"sql_operations":11,"sql_errors":0,"participant_count":0}
{"n":0,"phase":"warmup","trial":3,"elapsed_ns":87416,"elapsed_ms":0.087416,"prepare_calls":7,"query_calls":3,"exec_calls":1,"execute_calls":7,"sql_operations":11,"sql_errors":0,"participant_count":0}
{"n":0,"phase":"warmup","trial":4,"elapsed_ns":88042,"elapsed_ms":0.088042,"prepare_calls":7,"query_calls":3,"exec_calls":1,"execute_calls":7,"sql_operations":11,"sql_errors":0,"participant_count":0}
{"n":0,"phase":"warmup","trial":5,"elapsed_ns":72666,"elapsed_ms":0.072666,"prepare_calls":7,"query_calls":3,"exec_calls":1,"execute_calls":7,"sql_operations":11,"sql_errors":0,"participant_count":0}
{"n":0,"phase":"timed","trial":1,"elapsed_ns":69792,"elapsed_ms":0.069792,"prepare_calls":7,"query_calls":3,"exec_calls":1,"execute_calls":7,"sql_operations":11,"sql_errors":0,"participant_count":0}
{"n":0,"phase":"timed","trial":2,"elapsed_ns":66917,"elapsed_ms":0.066917,"prepare_calls":7,"query_calls":3,"exec_calls":1,"execute_calls":7,"sql_operations":11,"sql_errors":0,"participant_count":0}
{"n":0,"phase":"timed","trial":3,"elapsed_ns":67208,"elapsed_ms":0.067208,"prepare_calls":7,"query_calls":3,"exec_calls":1,"execute_calls":7,"sql_operations":11,"sql_errors":0,"participant_count":0}
{"n":0,"phase":"timed","trial":4,"elapsed_ns":78458,"elapsed_ms":0.078458,"prepare_calls":7,"query_calls":3,"exec_calls":1,"execute_calls":7,"sql_operations":11,"sql_errors":0,"participant_count":0}
{"n":0,"phase":"timed","trial":5,"elapsed_ns":64042,"elapsed_ms":0.064042,"prepare_calls":7,"query_calls":3,"exec_calls":1,"execute_calls":7,"sql_operations":11,"sql_errors":0,"participant_count":0}
{"n":0,"phase":"timed","trial":6,"elapsed_ns":64125,"elapsed_ms":0.064125,"prepare_calls":7,"query_calls":3,"exec_calls":1,"execute_calls":7,"sql_operations":11,"sql_errors":0,"participant_count":0}
{"n":0,"phase":"timed","trial":7,"elapsed_ns":63708,"elapsed_ms":0.063708,"prepare_calls":7,"query_calls":3,"exec_calls":1,"execute_calls":7,"sql_operations":11,"sql_errors":0,"participant_count":0}
{"n":0,"phase":"timed","trial":8,"elapsed_ns":64333,"elapsed_ms":0.064333,"prepare_calls":7,"query_calls":3,"exec_calls":1,"execute_calls":7,"sql_operations":11,"sql_errors":0,"participant_count":0}
{"n":0,"phase":"timed","trial":9,"elapsed_ns":66958,"elapsed_ms":0.066958,"prepare_calls":7,"query_calls":3,"exec_calls":1,"execute_calls":7,"sql_operations":11,"sql_errors":0,"participant_count":0}
{"n":0,"phase":"timed","trial":10,"elapsed_ns":65709,"elapsed_ms":0.065709,"prepare_calls":7,"query_calls":3,"exec_calls":1,"execute_calls":7,"sql_operations":11,"sql_errors":0,"participant_count":0}
{"n":0,"phase":"timed","trial":11,"elapsed_ns":65167,"elapsed_ms":0.065167,"prepare_calls":7,"query_calls":3,"exec_calls":1,"execute_calls":7,"sql_operations":11,"sql_errors":0,"participant_count":0}
{"n":0,"phase":"timed","trial":12,"elapsed_ns":62958,"elapsed_ms":0.062958,"prepare_calls":7,"query_calls":3,"exec_calls":1,"execute_calls":7,"sql_operations":11,"sql_errors":0,"participant_count":0}
{"n":0,"phase":"timed","trial":13,"elapsed_ns":63250,"elapsed_ms":0.06325,"prepare_calls":7,"query_calls":3,"exec_calls":1,"execute_calls":7,"sql_operations":11,"sql_errors":0,"participant_count":0}
{"n":0,"phase":"timed","trial":14,"elapsed_ns":63375,"elapsed_ms":0.063375,"prepare_calls":7,"query_calls":3,"exec_calls":1,"execute_calls":7,"sql_operations":11,"sql_errors":0,"participant_count":0}
{"n":0,"phase":"timed","trial":15,"elapsed_ns":63208,"elapsed_ms":0.063208,"prepare_calls":7,"query_calls":3,"exec_calls":1,"execute_calls":7,"sql_operations":11,"sql_errors":0,"participant_count":0}
{"n":0,"phase":"timed","trial":16,"elapsed_ns":63625,"elapsed_ms":0.063625,"prepare_calls":7,"query_calls":3,"exec_calls":1,"execute_calls":7,"sql_operations":11,"sql_errors":0,"participant_count":0}
{"n":0,"phase":"timed","trial":17,"elapsed_ns":63042,"elapsed_ms":0.063042,"prepare_calls":7,"query_calls":3,"exec_calls":1,"execute_calls":7,"sql_operations":11,"sql_errors":0,"participant_count":0}
{"n":0,"phase":"timed","trial":18,"elapsed_ns":67834,"elapsed_ms":0.067834,"prepare_calls":7,"query_calls":3,"exec_calls":1,"execute_calls":7,"sql_operations":11,"sql_errors":0,"participant_count":0}
{"n":0,"phase":"timed","trial":19,"elapsed_ns":63041,"elapsed_ms":0.063041,"prepare_calls":7,"query_calls":3,"exec_calls":1,"execute_calls":7,"sql_operations":11,"sql_errors":0,"participant_count":0}
{"n":0,"phase":"timed","trial":20,"elapsed_ns":62875,"elapsed_ms":0.062875,"prepare_calls":7,"query_calls":3,"exec_calls":1,"execute_calls":7,"sql_operations":11,"sql_errors":0,"participant_count":0}
{"n":0,"phase":"timed","trial":21,"elapsed_ns":62875,"elapsed_ms":0.062875,"prepare_calls":7,"query_calls":3,"exec_calls":1,"execute_calls":7,"sql_operations":11,"sql_errors":0,"participant_count":0}
{"n":0,"phase":"timed","trial":22,"elapsed_ns":67042,"elapsed_ms":0.067042,"prepare_calls":7,"query_calls":3,"exec_calls":1,"execute_calls":7,"sql_operations":11,"sql_errors":0,"participant_count":0}
{"n":0,"phase":"timed","trial":23,"elapsed_ns":65208,"elapsed_ms":0.065208,"prepare_calls":7,"query_calls":3,"exec_calls":1,"execute_calls":7,"sql_operations":11,"sql_errors":0,"participant_count":0}
{"n":0,"phase":"timed","trial":24,"elapsed_ns":64666,"elapsed_ms":0.064666,"prepare_calls":7,"query_calls":3,"exec_calls":1,"execute_calls":7,"sql_operations":11,"sql_errors":0,"participant_count":0}
{"n":0,"phase":"timed","trial":25,"elapsed_ns":63417,"elapsed_ms":0.063417,"prepare_calls":7,"query_calls":3,"exec_calls":1,"execute_calls":7,"sql_operations":11,"sql_errors":0,"participant_count":0}
{"n":0,"phase":"timed","trial":26,"elapsed_ns":62583,"elapsed_ms":0.062583,"prepare_calls":7,"query_calls":3,"exec_calls":1,"execute_calls":7,"sql_operations":11,"sql_errors":0,"participant_count":0}
{"n":0,"phase":"timed","trial":27,"elapsed_ns":64750,"elapsed_ms":0.06475,"prepare_calls":7,"query_calls":3,"exec_calls":1,"execute_calls":7,"sql_operations":11,"sql_errors":0,"participant_count":0}
{"n":0,"phase":"timed","trial":28,"elapsed_ns":62542,"elapsed_ms":0.062542,"prepare_calls":7,"query_calls":3,"exec_calls":1,"execute_calls":7,"sql_operations":11,"sql_errors":0,"participant_count":0}
{"n":0,"phase":"timed","trial":29,"elapsed_ns":62709,"elapsed_ms":0.062709,"prepare_calls":7,"query_calls":3,"exec_calls":1,"execute_calls":7,"sql_operations":11,"sql_errors":0,"participant_count":0}
{"n":0,"phase":"timed","trial":30,"elapsed_ns":62834,"elapsed_ms":0.062834,"prepare_calls":7,"query_calls":3,"exec_calls":1,"execute_calls":7,"sql_operations":11,"sql_errors":0,"participant_count":0}
{"n":4,"phase":"warmup","trial":1,"elapsed_ns":574833,"elapsed_ms":0.574833,"prepare_calls":19,"query_calls":3,"exec_calls":1,"execute_calls":19,"sql_operations":23,"sql_errors":0,"participant_count":4}
{"n":4,"phase":"warmup","trial":2,"elapsed_ns":275125,"elapsed_ms":0.275125,"prepare_calls":19,"query_calls":3,"exec_calls":1,"execute_calls":19,"sql_operations":23,"sql_errors":0,"participant_count":4}
{"n":4,"phase":"warmup","trial":3,"elapsed_ns":250791,"elapsed_ms":0.250791,"prepare_calls":19,"query_calls":3,"exec_calls":1,"execute_calls":19,"sql_operations":23,"sql_errors":0,"participant_count":4}
{"n":4,"phase":"warmup","trial":4,"elapsed_ns":244750,"elapsed_ms":0.24475,"prepare_calls":19,"query_calls":3,"exec_calls":1,"execute_calls":19,"sql_operations":23,"sql_errors":0,"participant_count":4}
{"n":4,"phase":"warmup","trial":5,"elapsed_ns":241291,"elapsed_ms":0.241291,"prepare_calls":19,"query_calls":3,"exec_calls":1,"execute_calls":19,"sql_operations":23,"sql_errors":0,"participant_count":4}
{"n":4,"phase":"timed","trial":1,"elapsed_ns":242041,"elapsed_ms":0.242041,"prepare_calls":19,"query_calls":3,"exec_calls":1,"execute_calls":19,"sql_operations":23,"sql_errors":0,"participant_count":4}
{"n":4,"phase":"timed","trial":2,"elapsed_ns":246542,"elapsed_ms":0.246542,"prepare_calls":19,"query_calls":3,"exec_calls":1,"execute_calls":19,"sql_operations":23,"sql_errors":0,"participant_count":4}
{"n":4,"phase":"timed","trial":3,"elapsed_ns":288833,"elapsed_ms":0.288833,"prepare_calls":19,"query_calls":3,"exec_calls":1,"execute_calls":19,"sql_operations":23,"sql_errors":0,"participant_count":4}
{"n":4,"phase":"timed","trial":4,"elapsed_ns":317834,"elapsed_ms":0.317834,"prepare_calls":19,"query_calls":3,"exec_calls":1,"execute_calls":19,"sql_operations":23,"sql_errors":0,"participant_count":4}
{"n":4,"phase":"timed","trial":5,"elapsed_ns":262458,"elapsed_ms":0.262458,"prepare_calls":19,"query_calls":3,"exec_calls":1,"execute_calls":19,"sql_operations":23,"sql_errors":0,"participant_count":4}
{"n":4,"phase":"timed","trial":6,"elapsed_ns":252125,"elapsed_ms":0.252125,"prepare_calls":19,"query_calls":3,"exec_calls":1,"execute_calls":19,"sql_operations":23,"sql_errors":0,"participant_count":4}
{"n":4,"phase":"timed","trial":7,"elapsed_ns":244791,"elapsed_ms":0.244791,"prepare_calls":19,"query_calls":3,"exec_calls":1,"execute_calls":19,"sql_operations":23,"sql_errors":0,"participant_count":4}
{"n":4,"phase":"timed","trial":8,"elapsed_ns":244667,"elapsed_ms":0.244667,"prepare_calls":19,"query_calls":3,"exec_calls":1,"execute_calls":19,"sql_operations":23,"sql_errors":0,"participant_count":4}
{"n":4,"phase":"timed","trial":9,"elapsed_ns":237958,"elapsed_ms":0.237958,"prepare_calls":19,"query_calls":3,"exec_calls":1,"execute_calls":19,"sql_operations":23,"sql_errors":0,"participant_count":4}
{"n":4,"phase":"timed","trial":10,"elapsed_ns":248042,"elapsed_ms":0.248042,"prepare_calls":19,"query_calls":3,"exec_calls":1,"execute_calls":19,"sql_operations":23,"sql_errors":0,"participant_count":4}
{"n":4,"phase":"timed","trial":11,"elapsed_ns":232459,"elapsed_ms":0.232459,"prepare_calls":19,"query_calls":3,"exec_calls":1,"execute_calls":19,"sql_operations":23,"sql_errors":0,"participant_count":4}
{"n":4,"phase":"timed","trial":12,"elapsed_ns":240791,"elapsed_ms":0.240791,"prepare_calls":19,"query_calls":3,"exec_calls":1,"execute_calls":19,"sql_operations":23,"sql_errors":0,"participant_count":4}
{"n":4,"phase":"timed","trial":13,"elapsed_ns":231667,"elapsed_ms":0.231667,"prepare_calls":19,"query_calls":3,"exec_calls":1,"execute_calls":19,"sql_operations":23,"sql_errors":0,"participant_count":4}
{"n":4,"phase":"timed","trial":14,"elapsed_ns":230041,"elapsed_ms":0.230041,"prepare_calls":19,"query_calls":3,"exec_calls":1,"execute_calls":19,"sql_operations":23,"sql_errors":0,"participant_count":4}
{"n":4,"phase":"timed","trial":15,"elapsed_ns":230417,"elapsed_ms":0.230417,"prepare_calls":19,"query_calls":3,"exec_calls":1,"execute_calls":19,"sql_operations":23,"sql_errors":0,"participant_count":4}
{"n":4,"phase":"timed","trial":16,"elapsed_ns":233125,"elapsed_ms":0.233125,"prepare_calls":19,"query_calls":3,"exec_calls":1,"execute_calls":19,"sql_operations":23,"sql_errors":0,"participant_count":4}
{"n":4,"phase":"timed","trial":17,"elapsed_ns":239083,"elapsed_ms":0.239083,"prepare_calls":19,"query_calls":3,"exec_calls":1,"execute_calls":19,"sql_operations":23,"sql_errors":0,"participant_count":4}
{"n":4,"phase":"timed","trial":18,"elapsed_ns":230917,"elapsed_ms":0.230917,"prepare_calls":19,"query_calls":3,"exec_calls":1,"execute_calls":19,"sql_operations":23,"sql_errors":0,"participant_count":4}
{"n":4,"phase":"timed","trial":19,"elapsed_ns":233291,"elapsed_ms":0.233291,"prepare_calls":19,"query_calls":3,"exec_calls":1,"execute_calls":19,"sql_operations":23,"sql_errors":0,"participant_count":4}
{"n":4,"phase":"timed","trial":20,"elapsed_ns":229917,"elapsed_ms":0.229917,"prepare_calls":19,"query_calls":3,"exec_calls":1,"execute_calls":19,"sql_operations":23,"sql_errors":0,"participant_count":4}
{"n":4,"phase":"timed","trial":21,"elapsed_ns":238542,"elapsed_ms":0.238542,"prepare_calls":19,"query_calls":3,"exec_calls":1,"execute_calls":19,"sql_operations":23,"sql_errors":0,"participant_count":4}
{"n":4,"phase":"timed","trial":22,"elapsed_ns":231209,"elapsed_ms":0.231209,"prepare_calls":19,"query_calls":3,"exec_calls":1,"execute_calls":19,"sql_operations":23,"sql_errors":0,"participant_count":4}
{"n":4,"phase":"timed","trial":23,"elapsed_ns":321375,"elapsed_ms":0.321375,"prepare_calls":19,"query_calls":3,"exec_calls":1,"execute_calls":19,"sql_operations":23,"sql_errors":0,"participant_count":4}
{"n":4,"phase":"timed","trial":24,"elapsed_ns":272916,"elapsed_ms":0.272916,"prepare_calls":19,"query_calls":3,"exec_calls":1,"execute_calls":19,"sql_operations":23,"sql_errors":0,"participant_count":4}
{"n":4,"phase":"timed","trial":25,"elapsed_ns":247250,"elapsed_ms":0.24725,"prepare_calls":19,"query_calls":3,"exec_calls":1,"execute_calls":19,"sql_operations":23,"sql_errors":0,"participant_count":4}
{"n":4,"phase":"timed","trial":26,"elapsed_ns":504000,"elapsed_ms":0.504,"prepare_calls":19,"query_calls":3,"exec_calls":1,"execute_calls":19,"sql_operations":23,"sql_errors":0,"participant_count":4}
{"n":4,"phase":"timed","trial":27,"elapsed_ns":301042,"elapsed_ms":0.301042,"prepare_calls":19,"query_calls":3,"exec_calls":1,"execute_calls":19,"sql_operations":23,"sql_errors":0,"participant_count":4}
{"n":4,"phase":"timed","trial":28,"elapsed_ns":266958,"elapsed_ms":0.266958,"prepare_calls":19,"query_calls":3,"exec_calls":1,"execute_calls":19,"sql_operations":23,"sql_errors":0,"participant_count":4}
{"n":4,"phase":"timed","trial":29,"elapsed_ns":263166,"elapsed_ms":0.263166,"prepare_calls":19,"query_calls":3,"exec_calls":1,"execute_calls":19,"sql_operations":23,"sql_errors":0,"participant_count":4}
{"n":4,"phase":"timed","trial":30,"elapsed_ns":322209,"elapsed_ms":0.322209,"prepare_calls":19,"query_calls":3,"exec_calls":1,"execute_calls":19,"sql_operations":23,"sql_errors":0,"participant_count":4}
{"n":16,"phase":"warmup","trial":1,"elapsed_ns":849375,"elapsed_ms":0.849375,"prepare_calls":55,"query_calls":3,"exec_calls":1,"execute_calls":55,"sql_operations":59,"sql_errors":0,"participant_count":16}
{"n":16,"phase":"warmup","trial":2,"elapsed_ns":776875,"elapsed_ms":0.776875,"prepare_calls":55,"query_calls":3,"exec_calls":1,"execute_calls":55,"sql_operations":59,"sql_errors":0,"participant_count":16}
{"n":16,"phase":"warmup","trial":3,"elapsed_ns":803042,"elapsed_ms":0.803042,"prepare_calls":55,"query_calls":3,"exec_calls":1,"execute_calls":55,"sql_operations":59,"sql_errors":0,"participant_count":16}
{"n":16,"phase":"warmup","trial":4,"elapsed_ns":841542,"elapsed_ms":0.841542,"prepare_calls":55,"query_calls":3,"exec_calls":1,"execute_calls":55,"sql_operations":59,"sql_errors":0,"participant_count":16}
{"n":16,"phase":"warmup","trial":5,"elapsed_ns":818166,"elapsed_ms":0.818166,"prepare_calls":55,"query_calls":3,"exec_calls":1,"execute_calls":55,"sql_operations":59,"sql_errors":0,"participant_count":16}
{"n":16,"phase":"timed","trial":1,"elapsed_ns":753458,"elapsed_ms":0.753458,"prepare_calls":55,"query_calls":3,"exec_calls":1,"execute_calls":55,"sql_operations":59,"sql_errors":0,"participant_count":16}
{"n":16,"phase":"timed","trial":2,"elapsed_ns":788542,"elapsed_ms":0.788542,"prepare_calls":55,"query_calls":3,"exec_calls":1,"execute_calls":55,"sql_operations":59,"sql_errors":0,"participant_count":16}
{"n":16,"phase":"timed","trial":3,"elapsed_ns":759416,"elapsed_ms":0.759416,"prepare_calls":55,"query_calls":3,"exec_calls":1,"execute_calls":55,"sql_operations":59,"sql_errors":0,"participant_count":16}
{"n":16,"phase":"timed","trial":4,"elapsed_ns":751084,"elapsed_ms":0.751084,"prepare_calls":55,"query_calls":3,"exec_calls":1,"execute_calls":55,"sql_operations":59,"sql_errors":0,"participant_count":16}
{"n":16,"phase":"timed","trial":5,"elapsed_ns":739250,"elapsed_ms":0.73925,"prepare_calls":55,"query_calls":3,"exec_calls":1,"execute_calls":55,"sql_operations":59,"sql_errors":0,"participant_count":16}
{"n":16,"phase":"timed","trial":6,"elapsed_ns":734250,"elapsed_ms":0.73425,"prepare_calls":55,"query_calls":3,"exec_calls":1,"execute_calls":55,"sql_operations":59,"sql_errors":0,"participant_count":16}
{"n":16,"phase":"timed","trial":7,"elapsed_ns":769208,"elapsed_ms":0.769208,"prepare_calls":55,"query_calls":3,"exec_calls":1,"execute_calls":55,"sql_operations":59,"sql_errors":0,"participant_count":16}
{"n":16,"phase":"timed","trial":8,"elapsed_ns":744584,"elapsed_ms":0.744584,"prepare_calls":55,"query_calls":3,"exec_calls":1,"execute_calls":55,"sql_operations":59,"sql_errors":0,"participant_count":16}
{"n":16,"phase":"timed","trial":9,"elapsed_ns":751334,"elapsed_ms":0.751334,"prepare_calls":55,"query_calls":3,"exec_calls":1,"execute_calls":55,"sql_operations":59,"sql_errors":0,"participant_count":16}
{"n":16,"phase":"timed","trial":10,"elapsed_ns":737958,"elapsed_ms":0.737958,"prepare_calls":55,"query_calls":3,"exec_calls":1,"execute_calls":55,"sql_operations":59,"sql_errors":0,"participant_count":16}
{"n":16,"phase":"timed","trial":11,"elapsed_ns":742750,"elapsed_ms":0.74275,"prepare_calls":55,"query_calls":3,"exec_calls":1,"execute_calls":55,"sql_operations":59,"sql_errors":0,"participant_count":16}
{"n":16,"phase":"timed","trial":12,"elapsed_ns":729291,"elapsed_ms":0.729291,"prepare_calls":55,"query_calls":3,"exec_calls":1,"execute_calls":55,"sql_operations":59,"sql_errors":0,"participant_count":16}
{"n":16,"phase":"timed","trial":13,"elapsed_ns":755500,"elapsed_ms":0.7555,"prepare_calls":55,"query_calls":3,"exec_calls":1,"execute_calls":55,"sql_operations":59,"sql_errors":0,"participant_count":16}
{"n":16,"phase":"timed","trial":14,"elapsed_ns":914167,"elapsed_ms":0.914167,"prepare_calls":55,"query_calls":3,"exec_calls":1,"execute_calls":55,"sql_operations":59,"sql_errors":0,"participant_count":16}
{"n":16,"phase":"timed","trial":15,"elapsed_ns":762542,"elapsed_ms":0.762542,"prepare_calls":55,"query_calls":3,"exec_calls":1,"execute_calls":55,"sql_operations":59,"sql_errors":0,"participant_count":16}
{"n":16,"phase":"timed","trial":16,"elapsed_ns":812625,"elapsed_ms":0.812625,"prepare_calls":55,"query_calls":3,"exec_calls":1,"execute_calls":55,"sql_operations":59,"sql_errors":0,"participant_count":16}
{"n":16,"phase":"timed","trial":17,"elapsed_ns":739584,"elapsed_ms":0.739584,"prepare_calls":55,"query_calls":3,"exec_calls":1,"execute_calls":55,"sql_operations":59,"sql_errors":0,"participant_count":16}
{"n":16,"phase":"timed","trial":18,"elapsed_ns":767458,"elapsed_ms":0.767458,"prepare_calls":55,"query_calls":3,"exec_calls":1,"execute_calls":55,"sql_operations":59,"sql_errors":0,"participant_count":16}
{"n":16,"phase":"timed","trial":19,"elapsed_ns":757333,"elapsed_ms":0.757333,"prepare_calls":55,"query_calls":3,"exec_calls":1,"execute_calls":55,"sql_operations":59,"sql_errors":0,"participant_count":16}
{"n":16,"phase":"timed","trial":20,"elapsed_ns":743458,"elapsed_ms":0.743458,"prepare_calls":55,"query_calls":3,"exec_calls":1,"execute_calls":55,"sql_operations":59,"sql_errors":0,"participant_count":16}
{"n":16,"phase":"timed","trial":21,"elapsed_ns":799000,"elapsed_ms":0.799,"prepare_calls":55,"query_calls":3,"exec_calls":1,"execute_calls":55,"sql_operations":59,"sql_errors":0,"participant_count":16}
{"n":16,"phase":"timed","trial":22,"elapsed_ns":781834,"elapsed_ms":0.781834,"prepare_calls":55,"query_calls":3,"exec_calls":1,"execute_calls":55,"sql_operations":59,"sql_errors":0,"participant_count":16}
{"n":16,"phase":"timed","trial":23,"elapsed_ns":781125,"elapsed_ms":0.781125,"prepare_calls":55,"query_calls":3,"exec_calls":1,"execute_calls":55,"sql_operations":59,"sql_errors":0,"participant_count":16}
{"n":16,"phase":"timed","trial":24,"elapsed_ns":760500,"elapsed_ms":0.7605,"prepare_calls":55,"query_calls":3,"exec_calls":1,"execute_calls":55,"sql_operations":59,"sql_errors":0,"participant_count":16}
{"n":16,"phase":"timed","trial":25,"elapsed_ns":738209,"elapsed_ms":0.738209,"prepare_calls":55,"query_calls":3,"exec_calls":1,"execute_calls":55,"sql_operations":59,"sql_errors":0,"participant_count":16}
{"n":16,"phase":"timed","trial":26,"elapsed_ns":727958,"elapsed_ms":0.727958,"prepare_calls":55,"query_calls":3,"exec_calls":1,"execute_calls":55,"sql_operations":59,"sql_errors":0,"participant_count":16}
{"n":16,"phase":"timed","trial":27,"elapsed_ns":759167,"elapsed_ms":0.759167,"prepare_calls":55,"query_calls":3,"exec_calls":1,"execute_calls":55,"sql_operations":59,"sql_errors":0,"participant_count":16}
{"n":16,"phase":"timed","trial":28,"elapsed_ns":772125,"elapsed_ms":0.772125,"prepare_calls":55,"query_calls":3,"exec_calls":1,"execute_calls":55,"sql_operations":59,"sql_errors":0,"participant_count":16}
{"n":16,"phase":"timed","trial":29,"elapsed_ns":761292,"elapsed_ms":0.761292,"prepare_calls":55,"query_calls":3,"exec_calls":1,"execute_calls":55,"sql_operations":59,"sql_errors":0,"participant_count":16}
{"n":16,"phase":"timed","trial":30,"elapsed_ns":789083,"elapsed_ms":0.789083,"prepare_calls":55,"query_calls":3,"exec_calls":1,"execute_calls":55,"sql_operations":59,"sql_errors":0,"participant_count":16}
{"n":64,"phase":"warmup","trial":1,"elapsed_ns":3650750,"elapsed_ms":3.65075,"prepare_calls":199,"query_calls":3,"exec_calls":1,"execute_calls":199,"sql_operations":203,"sql_errors":0,"participant_count":64}
{"n":64,"phase":"warmup","trial":2,"elapsed_ns":3175167,"elapsed_ms":3.175167,"prepare_calls":199,"query_calls":3,"exec_calls":1,"execute_calls":199,"sql_operations":203,"sql_errors":0,"participant_count":64}
{"n":64,"phase":"warmup","trial":3,"elapsed_ns":3402208,"elapsed_ms":3.402208,"prepare_calls":199,"query_calls":3,"exec_calls":1,"execute_calls":199,"sql_operations":203,"sql_errors":0,"participant_count":64}
{"n":64,"phase":"warmup","trial":4,"elapsed_ns":3205833,"elapsed_ms":3.205833,"prepare_calls":199,"query_calls":3,"exec_calls":1,"execute_calls":199,"sql_operations":203,"sql_errors":0,"participant_count":64}
{"n":64,"phase":"warmup","trial":5,"elapsed_ns":3174083,"elapsed_ms":3.174083,"prepare_calls":199,"query_calls":3,"exec_calls":1,"execute_calls":199,"sql_operations":203,"sql_errors":0,"participant_count":64}
{"n":64,"phase":"timed","trial":1,"elapsed_ns":3226250,"elapsed_ms":3.22625,"prepare_calls":199,"query_calls":3,"exec_calls":1,"execute_calls":199,"sql_operations":203,"sql_errors":0,"participant_count":64}
{"n":64,"phase":"timed","trial":2,"elapsed_ns":3291792,"elapsed_ms":3.291792,"prepare_calls":199,"query_calls":3,"exec_calls":1,"execute_calls":199,"sql_operations":203,"sql_errors":0,"participant_count":64}
{"n":64,"phase":"timed","trial":3,"elapsed_ns":3137083,"elapsed_ms":3.137083,"prepare_calls":199,"query_calls":3,"exec_calls":1,"execute_calls":199,"sql_operations":203,"sql_errors":0,"participant_count":64}
{"n":64,"phase":"timed","trial":4,"elapsed_ns":3282125,"elapsed_ms":3.282125,"prepare_calls":199,"query_calls":3,"exec_calls":1,"execute_calls":199,"sql_operations":203,"sql_errors":0,"participant_count":64}
{"n":64,"phase":"timed","trial":5,"elapsed_ns":3348000,"elapsed_ms":3.348,"prepare_calls":199,"query_calls":3,"exec_calls":1,"execute_calls":199,"sql_operations":203,"sql_errors":0,"participant_count":64}
{"n":64,"phase":"timed","trial":6,"elapsed_ns":3226583,"elapsed_ms":3.226583,"prepare_calls":199,"query_calls":3,"exec_calls":1,"execute_calls":199,"sql_operations":203,"sql_errors":0,"participant_count":64}
{"n":64,"phase":"timed","trial":7,"elapsed_ns":3598125,"elapsed_ms":3.598125,"prepare_calls":199,"query_calls":3,"exec_calls":1,"execute_calls":199,"sql_operations":203,"sql_errors":0,"participant_count":64}
{"n":64,"phase":"timed","trial":8,"elapsed_ns":3425708,"elapsed_ms":3.425708,"prepare_calls":199,"query_calls":3,"exec_calls":1,"execute_calls":199,"sql_operations":203,"sql_errors":0,"participant_count":64}
{"n":64,"phase":"timed","trial":9,"elapsed_ns":3302875,"elapsed_ms":3.302875,"prepare_calls":199,"query_calls":3,"exec_calls":1,"execute_calls":199,"sql_operations":203,"sql_errors":0,"participant_count":64}
{"n":64,"phase":"timed","trial":10,"elapsed_ns":3335250,"elapsed_ms":3.33525,"prepare_calls":199,"query_calls":3,"exec_calls":1,"execute_calls":199,"sql_operations":203,"sql_errors":0,"participant_count":64}
{"n":64,"phase":"timed","trial":11,"elapsed_ns":3117750,"elapsed_ms":3.11775,"prepare_calls":199,"query_calls":3,"exec_calls":1,"execute_calls":199,"sql_operations":203,"sql_errors":0,"participant_count":64}
{"n":64,"phase":"timed","trial":12,"elapsed_ns":3218333,"elapsed_ms":3.218333,"prepare_calls":199,"query_calls":3,"exec_calls":1,"execute_calls":199,"sql_operations":203,"sql_errors":0,"participant_count":64}
{"n":64,"phase":"timed","trial":13,"elapsed_ns":3212083,"elapsed_ms":3.212083,"prepare_calls":199,"query_calls":3,"exec_calls":1,"execute_calls":199,"sql_operations":203,"sql_errors":0,"participant_count":64}
{"n":64,"phase":"timed","trial":14,"elapsed_ns":3121000,"elapsed_ms":3.121,"prepare_calls":199,"query_calls":3,"exec_calls":1,"execute_calls":199,"sql_operations":203,"sql_errors":0,"participant_count":64}
{"n":64,"phase":"timed","trial":15,"elapsed_ns":3112209,"elapsed_ms":3.112209,"prepare_calls":199,"query_calls":3,"exec_calls":1,"execute_calls":199,"sql_operations":203,"sql_errors":0,"participant_count":64}
{"n":64,"phase":"timed","trial":16,"elapsed_ns":3252541,"elapsed_ms":3.252541,"prepare_calls":199,"query_calls":3,"exec_calls":1,"execute_calls":199,"sql_operations":203,"sql_errors":0,"participant_count":64}
{"n":64,"phase":"timed","trial":17,"elapsed_ns":3295667,"elapsed_ms":3.295667,"prepare_calls":199,"query_calls":3,"exec_calls":1,"execute_calls":199,"sql_operations":203,"sql_errors":0,"participant_count":64}
{"n":64,"phase":"timed","trial":18,"elapsed_ns":3235125,"elapsed_ms":3.235125,"prepare_calls":199,"query_calls":3,"exec_calls":1,"execute_calls":199,"sql_operations":203,"sql_errors":0,"participant_count":64}
{"n":64,"phase":"timed","trial":19,"elapsed_ns":3260291,"elapsed_ms":3.260291,"prepare_calls":199,"query_calls":3,"exec_calls":1,"execute_calls":199,"sql_operations":203,"sql_errors":0,"participant_count":64}
{"n":64,"phase":"timed","trial":20,"elapsed_ns":3441584,"elapsed_ms":3.441584,"prepare_calls":199,"query_calls":3,"exec_calls":1,"execute_calls":199,"sql_operations":203,"sql_errors":0,"participant_count":64}
{"n":64,"phase":"timed","trial":21,"elapsed_ns":3187625,"elapsed_ms":3.187625,"prepare_calls":199,"query_calls":3,"exec_calls":1,"execute_calls":199,"sql_operations":203,"sql_errors":0,"participant_count":64}
{"n":64,"phase":"timed","trial":22,"elapsed_ns":3205250,"elapsed_ms":3.20525,"prepare_calls":199,"query_calls":3,"exec_calls":1,"execute_calls":199,"sql_operations":203,"sql_errors":0,"participant_count":64}
{"n":64,"phase":"timed","trial":23,"elapsed_ns":3138667,"elapsed_ms":3.138667,"prepare_calls":199,"query_calls":3,"exec_calls":1,"execute_calls":199,"sql_operations":203,"sql_errors":0,"participant_count":64}
{"n":64,"phase":"timed","trial":24,"elapsed_ns":3128208,"elapsed_ms":3.128208,"prepare_calls":199,"query_calls":3,"exec_calls":1,"execute_calls":199,"sql_operations":203,"sql_errors":0,"participant_count":64}
{"n":64,"phase":"timed","trial":25,"elapsed_ns":3165792,"elapsed_ms":3.165792,"prepare_calls":199,"query_calls":3,"exec_calls":1,"execute_calls":199,"sql_operations":203,"sql_errors":0,"participant_count":64}
{"n":64,"phase":"timed","trial":26,"elapsed_ns":3155625,"elapsed_ms":3.155625,"prepare_calls":199,"query_calls":3,"exec_calls":1,"execute_calls":199,"sql_operations":203,"sql_errors":0,"participant_count":64}
{"n":64,"phase":"timed","trial":27,"elapsed_ns":3532750,"elapsed_ms":3.53275,"prepare_calls":199,"query_calls":3,"exec_calls":1,"execute_calls":199,"sql_operations":203,"sql_errors":0,"participant_count":64}
{"n":64,"phase":"timed","trial":28,"elapsed_ns":3232125,"elapsed_ms":3.232125,"prepare_calls":199,"query_calls":3,"exec_calls":1,"execute_calls":199,"sql_operations":203,"sql_errors":0,"participant_count":64}
{"n":64,"phase":"timed","trial":29,"elapsed_ns":3236917,"elapsed_ms":3.236917,"prepare_calls":199,"query_calls":3,"exec_calls":1,"execute_calls":199,"sql_operations":203,"sql_errors":0,"participant_count":64}
{"n":64,"phase":"timed","trial":30,"elapsed_ns":3144167,"elapsed_ms":3.144167,"prepare_calls":199,"query_calls":3,"exec_calls":1,"execute_calls":199,"sql_operations":203,"sql_errors":0,"participant_count":64}
{"n":256,"phase":"warmup","trial":1,"elapsed_ns":20170833,"elapsed_ms":20.170833,"prepare_calls":775,"query_calls":3,"exec_calls":1,"execute_calls":775,"sql_operations":779,"sql_errors":0,"participant_count":256}
{"n":256,"phase":"warmup","trial":2,"elapsed_ns":20224500,"elapsed_ms":20.2245,"prepare_calls":775,"query_calls":3,"exec_calls":1,"execute_calls":775,"sql_operations":779,"sql_errors":0,"participant_count":256}
{"n":256,"phase":"warmup","trial":3,"elapsed_ns":20227083,"elapsed_ms":20.227083,"prepare_calls":775,"query_calls":3,"exec_calls":1,"execute_calls":775,"sql_operations":779,"sql_errors":0,"participant_count":256}
{"n":256,"phase":"warmup","trial":4,"elapsed_ns":20068875,"elapsed_ms":20.068875,"prepare_calls":775,"query_calls":3,"exec_calls":1,"execute_calls":775,"sql_operations":779,"sql_errors":0,"participant_count":256}
{"n":256,"phase":"warmup","trial":5,"elapsed_ns":20649583,"elapsed_ms":20.649583,"prepare_calls":775,"query_calls":3,"exec_calls":1,"execute_calls":775,"sql_operations":779,"sql_errors":0,"participant_count":256}
{"n":256,"phase":"timed","trial":1,"elapsed_ns":21375875,"elapsed_ms":21.375875,"prepare_calls":775,"query_calls":3,"exec_calls":1,"execute_calls":775,"sql_operations":779,"sql_errors":0,"participant_count":256}
{"n":256,"phase":"timed","trial":2,"elapsed_ns":20579750,"elapsed_ms":20.57975,"prepare_calls":775,"query_calls":3,"exec_calls":1,"execute_calls":775,"sql_operations":779,"sql_errors":0,"participant_count":256}
{"n":256,"phase":"timed","trial":3,"elapsed_ns":20246208,"elapsed_ms":20.246208,"prepare_calls":775,"query_calls":3,"exec_calls":1,"execute_calls":775,"sql_operations":779,"sql_errors":0,"participant_count":256}
{"n":256,"phase":"timed","trial":4,"elapsed_ns":20210000,"elapsed_ms":20.21,"prepare_calls":775,"query_calls":3,"exec_calls":1,"execute_calls":775,"sql_operations":779,"sql_errors":0,"participant_count":256}
{"n":256,"phase":"timed","trial":5,"elapsed_ns":20297500,"elapsed_ms":20.2975,"prepare_calls":775,"query_calls":3,"exec_calls":1,"execute_calls":775,"sql_operations":779,"sql_errors":0,"participant_count":256}
{"n":256,"phase":"timed","trial":6,"elapsed_ns":20568458,"elapsed_ms":20.568458,"prepare_calls":775,"query_calls":3,"exec_calls":1,"execute_calls":775,"sql_operations":779,"sql_errors":0,"participant_count":256}
{"n":256,"phase":"timed","trial":7,"elapsed_ns":20295042,"elapsed_ms":20.295042,"prepare_calls":775,"query_calls":3,"exec_calls":1,"execute_calls":775,"sql_operations":779,"sql_errors":0,"participant_count":256}
{"n":256,"phase":"timed","trial":8,"elapsed_ns":20099000,"elapsed_ms":20.099,"prepare_calls":775,"query_calls":3,"exec_calls":1,"execute_calls":775,"sql_operations":779,"sql_errors":0,"participant_count":256}
{"n":256,"phase":"timed","trial":9,"elapsed_ns":20297334,"elapsed_ms":20.297334,"prepare_calls":775,"query_calls":3,"exec_calls":1,"execute_calls":775,"sql_operations":779,"sql_errors":0,"participant_count":256}
{"n":256,"phase":"timed","trial":10,"elapsed_ns":20335792,"elapsed_ms":20.335792,"prepare_calls":775,"query_calls":3,"exec_calls":1,"execute_calls":775,"sql_operations":779,"sql_errors":0,"participant_count":256}
{"n":256,"phase":"timed","trial":11,"elapsed_ns":20092292,"elapsed_ms":20.092292,"prepare_calls":775,"query_calls":3,"exec_calls":1,"execute_calls":775,"sql_operations":779,"sql_errors":0,"participant_count":256}
{"n":256,"phase":"timed","trial":12,"elapsed_ns":20161250,"elapsed_ms":20.16125,"prepare_calls":775,"query_calls":3,"exec_calls":1,"execute_calls":775,"sql_operations":779,"sql_errors":0,"participant_count":256}
{"n":256,"phase":"timed","trial":13,"elapsed_ns":20034417,"elapsed_ms":20.034417,"prepare_calls":775,"query_calls":3,"exec_calls":1,"execute_calls":775,"sql_operations":779,"sql_errors":0,"participant_count":256}
{"n":256,"phase":"timed","trial":14,"elapsed_ns":20263750,"elapsed_ms":20.26375,"prepare_calls":775,"query_calls":3,"exec_calls":1,"execute_calls":775,"sql_operations":779,"sql_errors":0,"participant_count":256}
{"n":256,"phase":"timed","trial":15,"elapsed_ns":20251334,"elapsed_ms":20.251334,"prepare_calls":775,"query_calls":3,"exec_calls":1,"execute_calls":775,"sql_operations":779,"sql_errors":0,"participant_count":256}
{"n":256,"phase":"timed","trial":16,"elapsed_ns":20237833,"elapsed_ms":20.237833,"prepare_calls":775,"query_calls":3,"exec_calls":1,"execute_calls":775,"sql_operations":779,"sql_errors":0,"participant_count":256}
{"n":256,"phase":"timed","trial":17,"elapsed_ns":20109667,"elapsed_ms":20.109667,"prepare_calls":775,"query_calls":3,"exec_calls":1,"execute_calls":775,"sql_operations":779,"sql_errors":0,"participant_count":256}
{"n":256,"phase":"timed","trial":18,"elapsed_ns":20014166,"elapsed_ms":20.014166,"prepare_calls":775,"query_calls":3,"exec_calls":1,"execute_calls":775,"sql_operations":779,"sql_errors":0,"participant_count":256}
{"n":256,"phase":"timed","trial":19,"elapsed_ns":20050167,"elapsed_ms":20.050167,"prepare_calls":775,"query_calls":3,"exec_calls":1,"execute_calls":775,"sql_operations":779,"sql_errors":0,"participant_count":256}
{"n":256,"phase":"timed","trial":20,"elapsed_ns":20385333,"elapsed_ms":20.385333,"prepare_calls":775,"query_calls":3,"exec_calls":1,"execute_calls":775,"sql_operations":779,"sql_errors":0,"participant_count":256}
{"n":256,"phase":"timed","trial":21,"elapsed_ns":20127166,"elapsed_ms":20.127166,"prepare_calls":775,"query_calls":3,"exec_calls":1,"execute_calls":775,"sql_operations":779,"sql_errors":0,"participant_count":256}
{"n":256,"phase":"timed","trial":22,"elapsed_ns":20134000,"elapsed_ms":20.134,"prepare_calls":775,"query_calls":3,"exec_calls":1,"execute_calls":775,"sql_operations":779,"sql_errors":0,"participant_count":256}
{"n":256,"phase":"timed","trial":23,"elapsed_ns":20153958,"elapsed_ms":20.153958,"prepare_calls":775,"query_calls":3,"exec_calls":1,"execute_calls":775,"sql_operations":779,"sql_errors":0,"participant_count":256}
{"n":256,"phase":"timed","trial":24,"elapsed_ns":20036916,"elapsed_ms":20.036916,"prepare_calls":775,"query_calls":3,"exec_calls":1,"execute_calls":775,"sql_operations":779,"sql_errors":0,"participant_count":256}
{"n":256,"phase":"timed","trial":25,"elapsed_ns":20099875,"elapsed_ms":20.099875,"prepare_calls":775,"query_calls":3,"exec_calls":1,"execute_calls":775,"sql_operations":779,"sql_errors":0,"participant_count":256}
{"n":256,"phase":"timed","trial":26,"elapsed_ns":20381125,"elapsed_ms":20.381125,"prepare_calls":775,"query_calls":3,"exec_calls":1,"execute_calls":775,"sql_operations":779,"sql_errors":0,"participant_count":256}
{"n":256,"phase":"timed","trial":27,"elapsed_ns":20019708,"elapsed_ms":20.019708,"prepare_calls":775,"query_calls":3,"exec_calls":1,"execute_calls":775,"sql_operations":779,"sql_errors":0,"participant_count":256}
{"n":256,"phase":"timed","trial":28,"elapsed_ns":20029458,"elapsed_ms":20.029458,"prepare_calls":775,"query_calls":3,"exec_calls":1,"execute_calls":775,"sql_operations":779,"sql_errors":0,"participant_count":256}
{"n":256,"phase":"timed","trial":29,"elapsed_ns":20669667,"elapsed_ms":20.669667,"prepare_calls":775,"query_calls":3,"exec_calls":1,"execute_calls":775,"sql_operations":779,"sql_errors":0,"participant_count":256}
{"n":256,"phase":"timed","trial":30,"elapsed_ns":20923167,"elapsed_ms":20.923167,"prepare_calls":775,"query_calls":3,"exec_calls":1,"execute_calls":775,"sql_operations":779,"sql_errors":0,"participant_count":256}
{"n":1024,"phase":"warmup","trial":1,"elapsed_ns":203785750,"elapsed_ms":203.78575,"prepare_calls":3079,"query_calls":3,"exec_calls":1,"execute_calls":3079,"sql_operations":3083,"sql_errors":0,"participant_count":1024}
{"n":1024,"phase":"warmup","trial":2,"elapsed_ns":202740583,"elapsed_ms":202.740583,"prepare_calls":3079,"query_calls":3,"exec_calls":1,"execute_calls":3079,"sql_operations":3083,"sql_errors":0,"participant_count":1024}
{"n":1024,"phase":"warmup","trial":3,"elapsed_ns":201269333,"elapsed_ms":201.269333,"prepare_calls":3079,"query_calls":3,"exec_calls":1,"execute_calls":3079,"sql_operations":3083,"sql_errors":0,"participant_count":1024}
{"n":1024,"phase":"warmup","trial":4,"elapsed_ns":220224667,"elapsed_ms":220.224667,"prepare_calls":3079,"query_calls":3,"exec_calls":1,"execute_calls":3079,"sql_operations":3083,"sql_errors":0,"participant_count":1024}
{"n":1024,"phase":"warmup","trial":5,"elapsed_ns":200530958,"elapsed_ms":200.530958,"prepare_calls":3079,"query_calls":3,"exec_calls":1,"execute_calls":3079,"sql_operations":3083,"sql_errors":0,"participant_count":1024}
{"n":1024,"phase":"timed","trial":1,"elapsed_ns":200044042,"elapsed_ms":200.044042,"prepare_calls":3079,"query_calls":3,"exec_calls":1,"execute_calls":3079,"sql_operations":3083,"sql_errors":0,"participant_count":1024}
{"n":1024,"phase":"timed","trial":2,"elapsed_ns":219892708,"elapsed_ms":219.892708,"prepare_calls":3079,"query_calls":3,"exec_calls":1,"execute_calls":3079,"sql_operations":3083,"sql_errors":0,"participant_count":1024}
{"n":1024,"phase":"timed","trial":3,"elapsed_ns":200718708,"elapsed_ms":200.718708,"prepare_calls":3079,"query_calls":3,"exec_calls":1,"execute_calls":3079,"sql_operations":3083,"sql_errors":0,"participant_count":1024}
{"n":1024,"phase":"timed","trial":4,"elapsed_ns":201033042,"elapsed_ms":201.033042,"prepare_calls":3079,"query_calls":3,"exec_calls":1,"execute_calls":3079,"sql_operations":3083,"sql_errors":0,"participant_count":1024}
{"n":1024,"phase":"timed","trial":5,"elapsed_ns":200220583,"elapsed_ms":200.220583,"prepare_calls":3079,"query_calls":3,"exec_calls":1,"execute_calls":3079,"sql_operations":3083,"sql_errors":0,"participant_count":1024}
{"n":1024,"phase":"timed","trial":6,"elapsed_ns":200606458,"elapsed_ms":200.606458,"prepare_calls":3079,"query_calls":3,"exec_calls":1,"execute_calls":3079,"sql_operations":3083,"sql_errors":0,"participant_count":1024}
{"n":1024,"phase":"timed","trial":7,"elapsed_ns":200556792,"elapsed_ms":200.556792,"prepare_calls":3079,"query_calls":3,"exec_calls":1,"execute_calls":3079,"sql_operations":3083,"sql_errors":0,"participant_count":1024}
{"n":1024,"phase":"timed","trial":8,"elapsed_ns":200896167,"elapsed_ms":200.896167,"prepare_calls":3079,"query_calls":3,"exec_calls":1,"execute_calls":3079,"sql_operations":3083,"sql_errors":0,"participant_count":1024}
{"n":1024,"phase":"timed","trial":9,"elapsed_ns":200549500,"elapsed_ms":200.5495,"prepare_calls":3079,"query_calls":3,"exec_calls":1,"execute_calls":3079,"sql_operations":3083,"sql_errors":0,"participant_count":1024}
{"n":1024,"phase":"timed","trial":10,"elapsed_ns":200522958,"elapsed_ms":200.522958,"prepare_calls":3079,"query_calls":3,"exec_calls":1,"execute_calls":3079,"sql_operations":3083,"sql_errors":0,"participant_count":1024}
{"n":1024,"phase":"timed","trial":11,"elapsed_ns":202338250,"elapsed_ms":202.33825,"prepare_calls":3079,"query_calls":3,"exec_calls":1,"execute_calls":3079,"sql_operations":3083,"sql_errors":0,"participant_count":1024}
{"n":1024,"phase":"timed","trial":12,"elapsed_ns":201779084,"elapsed_ms":201.779084,"prepare_calls":3079,"query_calls":3,"exec_calls":1,"execute_calls":3079,"sql_operations":3083,"sql_errors":0,"participant_count":1024}
{"n":1024,"phase":"timed","trial":13,"elapsed_ns":203255625,"elapsed_ms":203.255625,"prepare_calls":3079,"query_calls":3,"exec_calls":1,"execute_calls":3079,"sql_operations":3083,"sql_errors":0,"participant_count":1024}
{"n":1024,"phase":"timed","trial":14,"elapsed_ns":200861000,"elapsed_ms":200.861,"prepare_calls":3079,"query_calls":3,"exec_calls":1,"execute_calls":3079,"sql_operations":3083,"sql_errors":0,"participant_count":1024}
{"n":1024,"phase":"timed","trial":15,"elapsed_ns":200566250,"elapsed_ms":200.56625,"prepare_calls":3079,"query_calls":3,"exec_calls":1,"execute_calls":3079,"sql_operations":3083,"sql_errors":0,"participant_count":1024}
{"n":1024,"phase":"timed","trial":16,"elapsed_ns":200955417,"elapsed_ms":200.955417,"prepare_calls":3079,"query_calls":3,"exec_calls":1,"execute_calls":3079,"sql_operations":3083,"sql_errors":0,"participant_count":1024}
{"n":1024,"phase":"timed","trial":17,"elapsed_ns":201058042,"elapsed_ms":201.058042,"prepare_calls":3079,"query_calls":3,"exec_calls":1,"execute_calls":3079,"sql_operations":3083,"sql_errors":0,"participant_count":1024}
{"n":1024,"phase":"timed","trial":18,"elapsed_ns":202423416,"elapsed_ms":202.423416,"prepare_calls":3079,"query_calls":3,"exec_calls":1,"execute_calls":3079,"sql_operations":3083,"sql_errors":0,"participant_count":1024}
{"n":1024,"phase":"timed","trial":19,"elapsed_ns":200907916,"elapsed_ms":200.907916,"prepare_calls":3079,"query_calls":3,"exec_calls":1,"execute_calls":3079,"sql_operations":3083,"sql_errors":0,"participant_count":1024}
{"n":1024,"phase":"timed","trial":20,"elapsed_ns":201887250,"elapsed_ms":201.88725,"prepare_calls":3079,"query_calls":3,"exec_calls":1,"execute_calls":3079,"sql_operations":3083,"sql_errors":0,"participant_count":1024}
{"n":1024,"phase":"timed","trial":21,"elapsed_ns":200556500,"elapsed_ms":200.5565,"prepare_calls":3079,"query_calls":3,"exec_calls":1,"execute_calls":3079,"sql_operations":3083,"sql_errors":0,"participant_count":1024}
{"n":1024,"phase":"timed","trial":22,"elapsed_ns":200729708,"elapsed_ms":200.729708,"prepare_calls":3079,"query_calls":3,"exec_calls":1,"execute_calls":3079,"sql_operations":3083,"sql_errors":0,"participant_count":1024}
{"n":1024,"phase":"timed","trial":23,"elapsed_ns":200458375,"elapsed_ms":200.458375,"prepare_calls":3079,"query_calls":3,"exec_calls":1,"execute_calls":3079,"sql_operations":3083,"sql_errors":0,"participant_count":1024}
{"n":1024,"phase":"timed","trial":24,"elapsed_ns":201282750,"elapsed_ms":201.28275,"prepare_calls":3079,"query_calls":3,"exec_calls":1,"execute_calls":3079,"sql_operations":3083,"sql_errors":0,"participant_count":1024}
{"n":1024,"phase":"timed","trial":25,"elapsed_ns":200870084,"elapsed_ms":200.870084,"prepare_calls":3079,"query_calls":3,"exec_calls":1,"execute_calls":3079,"sql_operations":3083,"sql_errors":0,"participant_count":1024}
{"n":1024,"phase":"timed","trial":26,"elapsed_ns":201365417,"elapsed_ms":201.365417,"prepare_calls":3079,"query_calls":3,"exec_calls":1,"execute_calls":3079,"sql_operations":3083,"sql_errors":0,"participant_count":1024}
{"n":1024,"phase":"timed","trial":27,"elapsed_ns":206768750,"elapsed_ms":206.76875,"prepare_calls":3079,"query_calls":3,"exec_calls":1,"execute_calls":3079,"sql_operations":3083,"sql_errors":0,"participant_count":1024}
{"n":1024,"phase":"timed","trial":28,"elapsed_ns":202024833,"elapsed_ms":202.024833,"prepare_calls":3079,"query_calls":3,"exec_calls":1,"execute_calls":3079,"sql_operations":3083,"sql_errors":0,"participant_count":1024}
{"n":1024,"phase":"timed","trial":29,"elapsed_ns":201402083,"elapsed_ms":201.402083,"prepare_calls":3079,"query_calls":3,"exec_calls":1,"execute_calls":3079,"sql_operations":3083,"sql_errors":0,"participant_count":1024}
{"n":1024,"phase":"timed","trial":30,"elapsed_ns":210417000,"elapsed_ms":210.417,"prepare_calls":3079,"query_calls":3,"exec_calls":1,"execute_calls":3079,"sql_operations":3083,"sql_errors":0,"participant_count":1024}


==> anc/build-multiplicity-fixtures.py <==
#!/usr/bin/env python3
"""Independent Python oracle; no imports from the PHP implementation."""
import collections, json, pathlib, random
SEED = 20260925
TYPES = ['ISTJ','ISFJ','INFJ','INTJ','ISTP','ISFP','INFP','INTP','ESTP','ESFP','ENFP','ENTP','ESTJ','ESFJ','ENFJ','ENTJ']
# Explicit fixed feature table for the canonical ordering, independently of PHP.
FEATURE_MASKS = {'E':0xff00,'I':0x00ff,'S':0x3333,'N':0xcccc,'T':0x9999,'F':0x6666,'J':0xf00f,'P':0x0ff0}
PAIRS = [('EI','Energy'),('SN','Information'),('TF','Decisions'),('JP','Approach')]
rng = random.Random(SEED)
fixtures = []
for index in range(128):
    if index == 0: types = []
    elif index == 1: types = TYPES.copy()
    elif index == 2: types = TYPES * 2
    else:
        size = rng.randrange(0,65)
        pool = rng.sample(TYPES,rng.randrange(1,17))
        types = [rng.choice(pool) for _ in range(size)]
    hist = collections.Counter(types)
    expected = {'participantCount':len(types),'uniqueTypeCount':len(hist),'typeCounts':dict(sorted(hist.items())),
        'dimensions':[{'pair':pair,'label':label,'counts':{letter:sum(hist[t] for i,t in enumerate(TYPES) if FEATURE_MASKS[letter] & (1<<i)) for letter in pair}} for pair,label in PAIRS]}
    fixtures.append({'fixture_id':f'multiplicity-{index:03d}','types':types,'expected':expected})
out = pathlib.Path(__file__).parent/'multiplicity-fixtures.json'
out.write_text(json.dumps({'seed':SEED,'generator':'Python random.Random; explicit canonical feature masks; Counter histogram','fixtures':fixtures},indent=2)+'\n')
print(json.dumps({'path':str(out),'fixtures':len(fixtures),'total_self_reports':sum(len(f['types']) for f in fixtures),'fixtures_with_repeated_types':sum(len(f['types'])>len(set(f['types'])) for f in fixtures)}))


==> anc/correctness-summary.json <==
{
  "commit": "2448c7fdaf4cdebfcae47d10ef0579234ea222f9",
  "source_sha256": "b469895e4e704e7c16430fa7bcb41ac9973810fa51a001b0dbb69c938fa7c7ef",
  "captured_at_utc": "2026-09-25T07:20:11+00:00",
  "php_version": "8.5.4",
  "sqlite_version": "3.51.3",
  "platform": "macOS; Darwin 25.5.0; arm64",
  "pilot": false,
  "subset_cases": 65536,
  "subset_mismatches": 0,
  "subset_elapsed_seconds": 24.585529541,
  "estimated_full_seconds_from_pilot": null,
  "oracle": "Fixed sixteen canonical type labels, independent hard-coded feature bitmasks and binary population count; exact complete-summary equality plus observer ownType/canShare.",
  "observer": "Separate enabled board owner user 17; no self-report.",
  "network": "No network; SQLite in-memory synthetic fixtures.",
  "multiplicity": {
    "seed": 20260925,
    "fixtures": 128,
    "actual_share_calls": 4259,
    "mismatches": 0,
    "elapsed_seconds": 4.381658375,
    "oracle": "Precomputed independent Python fixture expectations using Counter and explicit fixed feature masks."
  },
  "publication_metadata_note": "Local paths and identifying hostname removed for publication; numerical observations unchanged."
}


==> anc/manifest.json <==
{
  "format_version": 1,
  "source_commit": "2448c7fdaf4cdebfcae47d10ef0579234ea222f9",
  "scope": "Synthetic records and independent arithmetic verification; application runtime excluded.",
  "hash_algorithm": "SHA-256",
  "manifest_self_excluded": true,
  "files": [
    {
      "path": "README.md",
      "bytes": 9352,
      "sha256": "28f851519bea1319066a8019c2227d9ae4a6ea460fb6dcfb46ec35cc94d013a0"
    },
    {
      "path": "access-state-results.jsonl",
      "bytes": 5664,
      "sha256": "7b1e15bc3e6e03e435020da23cafa4050b1394df08915a977ffdce3696e156bd"
    },
    {
      "path": "access-state-summary.json",
      "bytes": 251,
      "sha256": "1127f8a4bad2422bb90b2d79a5b2b24ad41650acc8e8c6f4deb91bb33a49fd0b"
    },
    {
      "path": "benchmark-environment.json",
      "bytes": 5898,
      "sha256": "509e940f28c281040bdb5375eed9e1d6a3e5626b4ab303dad60e2b109cffa270"
    },
    {
      "path": "benchmark-stderr-record.json",
      "bytes": 576,
      "sha256": "16c829d3e34b78263220acee028b79c2f3336852ac0cea10a98cfb6764cc06f7"
    },
    {
      "path": "benchmark-summary.csv",
      "bytes": 486,
      "sha256": "0dc3f1a90bda4152bc53eb43e2fba8181d24dac873d1868e98e59530af611d74"
    },
    {
      "path": "benchmark-summary.json",
      "bytes": 2066,
      "sha256": "35b014fb4f4fde9f96c9f60e81004854a72119fe5601ebdebfadbd9a608a2496"
    },
    {
      "path": "benchmark-trials.csv",
      "bytes": 10377,
      "sha256": "881b03344ef322527a7cdab831e5909df039e37b49fa83c060dc0b46f10bf326"
    },
    {
      "path": "benchmark-trials.jsonl",
      "bytes": 43636,
      "sha256": "afd4459aa15b8b06f0632352f0ccf1522b4b51e2ab00bf9a27213e489d4e06b9"
    },
    {
      "path": "build-multiplicity-fixtures.py",
      "bytes": 1758,
      "sha256": "82a132903fc3a938e203b3a878b2cf6996a97cf29ff295ca8b9deb15a367482c"
    },
    {
      "path": "correctness-summary.json",
      "bytes": 1177,
      "sha256": "606ae5676a4740dd25a61e89bd9e96a577e15b4b9a49f6611dbdc0f63c963c9e"
    },
    {
      "path": "eligibility-subsets.csv",
      "bytes": 1097110,
      "sha256": "af09506d738b799e6082e4f98b2b2b66ed8b764afd8680f236c066d37c1ada0e"
    },
    {
      "path": "multiplicity-fixtures.json",
      "bytes": 202028,
      "sha256": "c23f7d549533c58e4c366443fd31d1b8064d40662791435f6e684b4a097fe45a"
    },
    {
      "path": "multiplicity-results.jsonl",
      "bytes": 103054,
      "sha256": "cfd75d28456ca1ff8c7ad31267564bcfc25ef8d467722e95c5e876723fe16f65"
    },
    {
      "path": "selected-summary-cases.json",
      "bytes": 4850,
      "sha256": "6901aac1d504eb9b62db676cb21c9d7dcc6eccae70e7af9df06f1c256808447c"
    },
    {
      "path": "verification-results.json",
      "bytes": 973,
      "sha256": "0f0fac6562dbbd1b3b5326faa744a3fee6d2b23e7c42620b675fd25ad5479adc"
    },
    {
      "path": "verify-benchmark.py",
      "bytes": 2182,
      "sha256": "e33a6a855f34c253f0f89ad5476a5c9059695692aef97ff0c3110554e5cae805"
    },
    {
      "path": "verify-correctness.py",
      "bytes": 3008,
      "sha256": "07af84f9df690cb70a96a7f94a91e682aec3b3af79a68ea366c9e85867ef4836"
    },
    {
      "path": "verify_all.py",
      "bytes": 10691,
      "sha256": "f13f59caa94b9d6f2011bd8fadc144bb6bbd4d57e2a496642691fa867674f984"
    }
  ]
}


==> anc/multiplicity-fixtures.json <==
{
  "seed": 20260925,
  "generator": "Python random.Random; explicit canonical feature masks; Counter histogram",
  "fixtures": [
    {
      "fixture_id": "multiplicity-000",
      "types": [],
      "expected": {
        "participantCount": 0,
        "uniqueTypeCount": 0,
        "typeCounts": {},
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 0,
              "I": 0
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 0,
              "N": 0
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 0,
              "F": 0
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 0,
              "P": 0
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-001",
      "types": [
        "ISTJ",
        "ISFJ",
        "INFJ",
        "INTJ",
        "ISTP",
        "ISFP",
        "INFP",
        "INTP",
        "ESTP",
        "ESFP",
        "ENFP",
        "ENTP",
        "ESTJ",
        "ESFJ",
        "ENFJ",
        "ENTJ"
      ],
      "expected": {
        "participantCount": 16,
        "uniqueTypeCount": 16,
        "typeCounts": {
          "ENFJ": 1,
          "ENFP": 1,
          "ENTJ": 1,
          "ENTP": 1,
          "ESFJ": 1,
          "ESFP": 1,
          "ESTJ": 1,
          "ESTP": 1,
          "INFJ": 1,
          "INFP": 1,
          "INTJ": 1,
          "INTP": 1,
          "ISFJ": 1,
          "ISFP": 1,
          "ISTJ": 1,
          "ISTP": 1
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 8,
              "I": 8
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 8,
              "N": 8
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 8,
              "F": 8
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 8,
              "P": 8
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-002",
      "types": [
        "ISTJ",
        "ISFJ",
        "INFJ",
        "INTJ",
        "ISTP",
        "ISFP",
        "INFP",
        "INTP",
        "ESTP",
        "ESFP",
        "ENFP",
        "ENTP",
        "ESTJ",
        "ESFJ",
        "ENFJ",
        "ENTJ",
        "ISTJ",
        "ISFJ",
        "INFJ",
        "INTJ",
        "ISTP",
        "ISFP",
        "INFP",
        "INTP",
        "ESTP",
        "ESFP",
        "ENFP",
        "ENTP",
        "ESTJ",
        "ESFJ",
        "ENFJ",
        "ENTJ"
      ],
      "expected": {
        "participantCount": 32,
        "uniqueTypeCount": 16,
        "typeCounts": {
          "ENFJ": 2,
          "ENFP": 2,
          "ENTJ": 2,
          "ENTP": 2,
          "ESFJ": 2,
          "ESFP": 2,
          "ESTJ": 2,
          "ESTP": 2,
          "INFJ": 2,
          "INFP": 2,
          "INTJ": 2,
          "INTP": 2,
          "ISFJ": 2,
          "ISFP": 2,
          "ISTJ": 2,
          "ISTP": 2
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 16,
              "I": 16
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 16,
              "N": 16
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 16,
              "F": 16
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 16,
              "P": 16
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-003",
      "types": [
        "ENFP",
        "INFP",
        "ENFP",
        "ENTP",
        "ENTP",
        "INTJ",
        "ENFP",
        "ESFP",
        "INTJ",
        "ESFP",
        "INTJ",
        "ESFP",
        "INFP",
        "ENFP",
        "ENFP",
        "INFP",
        "ENTP",
        "ENFP",
        "INTJ",
        "INTJ",
        "INFP",
        "ENFP",
        "ESFP",
        "ENFP",
        "ENTP",
        "ESFP",
        "INFP",
        "INFP",
        "INFP",
        "ENTP",
        "ENTP",
        "ENTP",
        "INTJ",
        "INTJ",
        "INTJ",
        "ESFP",
        "ENTP",
        "INFP",
        "ESFP",
        "INFP",
        "ENTP",
        "ENTP"
      ],
      "expected": {
        "participantCount": 42,
        "uniqueTypeCount": 5,
        "typeCounts": {
          "ENFP": 8,
          "ENTP": 10,
          "ESFP": 7,
          "INFP": 9,
          "INTJ": 8
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 25,
              "I": 17
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 7,
              "N": 35
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 18,
              "F": 24
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 8,
              "P": 34
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-004",
      "types": [
        "INFP",
        "ENFJ",
        "ENTP",
        "INFP",
        "INFP",
        "ESFJ",
        "ESFJ",
        "INFP",
        "INFP",
        "INFP",
        "ESFJ",
        "INFP",
        "ENTJ",
        "ESFJ",
        "ESFJ",
        "ENFJ",
        "ENFJ",
        "ENTJ",
        "ENTP",
        "ENFJ",
        "INFP",
        "ESFJ",
        "ENFJ",
        "ESFJ",
        "ENTP",
        "ENTJ",
        "ENTP",
        "ENTJ",
        "ENTP",
        "ENTP",
        "ENFJ",
        "ENTP",
        "INFP",
        "ENTJ",
        "INFP",
        "ENTJ",
        "ENFJ",
        "ENFJ",
        "ESFJ",
        "ENTJ",
        "ENFJ",
        "INFP",
        "ENTP",
        "ESFJ",
        "ESFJ",
        "ENTJ"
      ],
      "expected": {
        "participantCount": 46,
        "uniqueTypeCount": 5,
        "typeCounts": {
          "ENFJ": 9,
          "ENTJ": 8,
          "ENTP": 8,
          "ESFJ": 10,
          "INFP": 11
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 35,
              "I": 11
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 10,
              "N": 36
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 16,
              "F": 30
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 27,
              "P": 19
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-005",
      "types": [
        "ENFJ",
        "ESFJ",
        "INFJ",
        "ENFJ",
        "ESFP",
        "ESFP",
        "INFP",
        "ENFJ",
        "ESFJ",
        "ESTP",
        "ESFP",
        "ENFJ",
        "ESTP",
        "INFJ",
        "INFJ",
        "INFJ",
        "ESFJ",
        "INFP",
        "INFJ",
        "INFJ",
        "ESTP",
        "ENFJ",
        "ENFP",
        "ENFJ",
        "ENFJ",
        "ESFP",
        "INFP",
        "ESFJ",
        "ESFP",
        "ESFP",
        "ENTJ",
        "ESTP",
        "ENFP",
        "ENFP",
        "ESTP",
        "ENFJ",
        "ENFJ",
        "ESFP",
        "ESFJ",
        "ENFJ",
        "ENFJ",
        "ESFJ",
        "ESFJ",
        "ESFP",
        "ENFJ",
        "ESFJ",
        "ENFP",
        "INFP",
        "ENTJ",
        "ENTJ",
        "ESTP"
      ],
      "expected": {
        "participantCount": 51,
        "uniqueTypeCount": 8,
        "typeCounts": {
          "ENFJ": 12,
          "ENFP": 4,
          "ENTJ": 3,
          "ESFJ": 8,
          "ESFP": 8,
          "ESTP": 6,
          "INFJ": 6,
          "INFP": 4
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 41,
              "I": 10
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 22,
              "N": 29
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 9,
              "F": 42
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 29,
              "P": 22
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-006",
      "types": [
        "ISFJ",
        "INTP",
        "INTP"
      ],
      "expected": {
        "participantCount": 3,
        "uniqueTypeCount": 2,
        "typeCounts": {
          "INTP": 2,
          "ISFJ": 1
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 0,
              "I": 3
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 1,
              "N": 2
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 2,
              "F": 1
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 1,
              "P": 2
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-007",
      "types": [
        "ESTJ",
        "INTJ",
        "ENFJ",
        "ESTJ",
        "ESTJ",
        "ESFP",
        "INTJ",
        "ESTJ",
        "INTJ",
        "INTP",
        "ENFJ",
        "ESTJ",
        "ESTJ",
        "INTJ",
        "INTP",
        "ESTJ",
        "ESFP",
        "ESTJ",
        "INTJ",
        "ESTJ",
        "INTP",
        "ENFJ",
        "INTJ",
        "INTP",
        "INTP",
        "INTJ"
      ],
      "expected": {
        "participantCount": 26,
        "uniqueTypeCount": 5,
        "typeCounts": {
          "ENFJ": 3,
          "ESFP": 2,
          "ESTJ": 9,
          "INTJ": 7,
          "INTP": 5
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 14,
              "I": 12
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 11,
              "N": 15
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 21,
              "F": 5
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 19,
              "P": 7
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-008",
      "types": [
        "ISFP",
        "ISTP",
        "ESTP",
        "ENFJ",
        "ESTP",
        "INTP",
        "ESTP",
        "ESTP",
        "ISFJ",
        "INTP",
        "INTP",
        "ISFJ",
        "ISFP",
        "ESTP",
        "ISTP",
        "INTP",
        "ENFJ",
        "ESTP",
        "ENFJ",
        "ISTP",
        "ISFP",
        "ISFP",
        "ISFP",
        "ISFJ",
        "ISTP",
        "ESTP",
        "INTP",
        "ISFP",
        "ENFJ",
        "ISFP",
        "ISTP",
        "ESTP",
        "INTP",
        "ISTP",
        "ISFP",
        "INTP",
        "ISTP",
        "ISTP",
        "ISTP",
        "ENFJ"
      ],
      "expected": {
        "participantCount": 40,
        "uniqueTypeCount": 6,
        "typeCounts": {
          "ENFJ": 5,
          "ESTP": 8,
          "INTP": 7,
          "ISFJ": 3,
          "ISFP": 8,
          "ISTP": 9
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 13,
              "I": 27
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 28,
              "N": 12
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 24,
              "F": 16
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 8,
              "P": 32
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-009",
      "types": [
        "ISTJ",
        "ESTJ",
        "INTP",
        "ENFJ",
        "INTJ",
        "INFJ",
        "ESFP",
        "ISTJ",
        "ESFP",
        "INFJ",
        "ISFJ",
        "INTJ",
        "ESFP",
        "INFJ",
        "INFP",
        "INFJ",
        "INTJ",
        "ESTP",
        "ENFP",
        "ISFJ",
        "ISTJ",
        "ESFP",
        "INFJ",
        "ISFJ",
        "ENFJ",
        "INTJ",
        "ENFJ",
        "ESTP",
        "INFP",
        "INFJ",
        "INFJ",
        "ESTJ"
      ],
      "expected": {
        "participantCount": 32,
        "uniqueTypeCount": 11,
        "typeCounts": {
          "ENFJ": 3,
          "ENFP": 1,
          "ESFP": 4,
          "ESTJ": 2,
          "ESTP": 2,
          "INFJ": 7,
          "INFP": 2,
          "INTJ": 4,
          "INTP": 1,
          "ISFJ": 3,
          "ISTJ": 3
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 12,
              "I": 20
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 14,
              "N": 18
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 12,
              "F": 20
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 22,
              "P": 10
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-010",
      "types": [
        "ISFJ",
        "ENFP",
        "ESFJ",
        "ENFP",
        "ENFP"
      ],
      "expected": {
        "participantCount": 5,
        "uniqueTypeCount": 3,
        "typeCounts": {
          "ENFP": 3,
          "ESFJ": 1,
          "ISFJ": 1
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 4,
              "I": 1
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 2,
              "N": 3
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 0,
              "F": 5
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 2,
              "P": 3
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-011",
      "types": [
        "ISFJ",
        "INFJ",
        "ENTP",
        "ENFP",
        "ESTJ",
        "INTP",
        "ESFJ",
        "INTJ",
        "INTJ",
        "ESFP",
        "ISTJ",
        "ENTP",
        "ENFJ",
        "ISTP",
        "ENFJ",
        "ISTJ",
        "ISFJ",
        "ISTJ",
        "ENTP",
        "ENTP",
        "ISTP",
        "ENFJ",
        "ESFJ",
        "ESFP",
        "ESTJ",
        "ESFP",
        "ESFP",
        "INFJ",
        "INFJ",
        "ISTP",
        "ISTP",
        "ESTJ",
        "ESFP",
        "ENFJ",
        "ENTP",
        "ESFJ",
        "INTJ",
        "ISTP",
        "ESTJ",
        "ISTJ",
        "ENFP",
        "ESFJ",
        "INFJ",
        "ENFJ",
        "ISFJ",
        "ESFP"
      ],
      "expected": {
        "participantCount": 46,
        "uniqueTypeCount": 12,
        "typeCounts": {
          "ENFJ": 5,
          "ENFP": 2,
          "ENTP": 5,
          "ESFJ": 4,
          "ESFP": 6,
          "ESTJ": 4,
          "INFJ": 4,
          "INTJ": 3,
          "INTP": 1,
          "ISFJ": 3,
          "ISTJ": 4,
          "ISTP": 5
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 26,
              "I": 20
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 26,
              "N": 20
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 22,
              "F": 24
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 27,
              "P": 19
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-012",
      "types": [
        "ESFJ",
        "ISTP",
        "ESTP",
        "ENFP",
        "INFJ",
        "INFJ",
        "INTJ",
        "INTJ",
        "ENFP",
        "ISTP",
        "ESFJ",
        "INFJ",
        "INFJ",
        "ISTP",
        "INTJ",
        "ESTP",
        "ESFJ",
        "ISTP",
        "ESFJ",
        "INTJ",
        "ESTP",
        "ESTP",
        "ISTP",
        "INTJ",
        "ENFP",
        "ISTP",
        "ENFP",
        "ESFJ",
        "ESFJ",
        "INTJ",
        "ESFJ",
        "ESTP",
        "ESFJ",
        "ISTP",
        "ENFP",
        "INTJ",
        "ENFP",
        "ENFP",
        "ISTP",
        "INFJ",
        "INFJ",
        "ENFP",
        "ESFJ",
        "ENFP",
        "ESFJ",
        "INFJ",
        "ISTP",
        "ESTP",
        "INFJ",
        "INFJ",
        "ESFJ",
        "ESTP",
        "ESTP",
        "ISTP",
        "ESFJ",
        "ESTP",
        "INFJ",
        "ESFJ",
        "ESFJ",
        "ENFP",
        "ISTP",
        "INFJ",
        "ISTP"
      ],
      "expected": {
        "participantCount": 63,
        "uniqueTypeCount": 6,
        "typeCounts": {
          "ENFP": 10,
          "ESFJ": 14,
          "ESTP": 9,
          "INFJ": 11,
          "INTJ": 7,
          "ISTP": 12
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 33,
              "I": 30
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 35,
              "N": 28
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 28,
              "F": 35
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 32,
              "P": 31
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-013",
      "types": [
        "ENTJ",
        "ENTJ",
        "ENTJ",
        "ENTJ",
        "ENTJ",
        "ENTJ",
        "ENTJ"
      ],
      "expected": {
        "participantCount": 7,
        "uniqueTypeCount": 1,
        "typeCounts": {
          "ENTJ": 7
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 7,
              "I": 0
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 0,
              "N": 7
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 7,
              "F": 0
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 7,
              "P": 0
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-014",
      "types": [
        "INTJ",
        "INTJ",
        "ESFJ",
        "ISFP",
        "INFJ"
      ],
      "expected": {
        "participantCount": 5,
        "uniqueTypeCount": 4,
        "typeCounts": {
          "ESFJ": 1,
          "INFJ": 1,
          "INTJ": 2,
          "ISFP": 1
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 1,
              "I": 4
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 2,
              "N": 3
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 2,
              "F": 3
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 4,
              "P": 1
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-015",
      "types": [
        "ESFP",
        "ESFP",
        "ISTJ",
        "ESFP",
        "ISTJ",
        "ISTJ",
        "ISTJ",
        "ISTJ",
        "ISTJ",
        "ISTJ",
        "ESFP",
        "ESFP",
        "ESFP",
        "ISTJ",
        "ISTJ",
        "ESFP",
        "ESFP",
        "ISTJ",
        "ISTJ",
        "ESFP",
        "ESFP",
        "ESFP",
        "ESFP",
        "ESFP",
        "ISTJ",
        "ESFP",
        "ESFP",
        "ISTJ",
        "ISTJ",
        "ESFP",
        "ESFP",
        "ISTJ",
        "ISTJ",
        "ISTJ",
        "ISTJ",
        "ISTJ",
        "ESFP",
        "ISTJ",
        "ISTJ",
        "ISTJ",
        "ISTJ",
        "ESFP",
        "ISTJ",
        "ESFP",
        "ESFP",
        "ESFP",
        "ESFP",
        "ISTJ",
        "ESFP",
        "ESFP",
        "ESFP",
        "ISTJ",
        "ESFP",
        "ISTJ",
        "ISTJ",
        "ISTJ",
        "ESFP",
        "ESFP",
        "ESFP"
      ],
      "expected": {
        "participantCount": 59,
        "uniqueTypeCount": 2,
        "typeCounts": {
          "ESFP": 30,
          "ISTJ": 29
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 30,
              "I": 29
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 59,
              "N": 0
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 29,
              "F": 30
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 29,
              "P": 30
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-016",
      "types": [
        "ISTJ",
        "ESTJ",
        "ISTJ",
        "ENTJ",
        "ISTJ",
        "INTJ",
        "ISFJ",
        "INTJ",
        "INFP",
        "ISFP",
        "INTJ",
        "ENFP",
        "INFP",
        "ENTP",
        "ENTP",
        "ESTP",
        "ENFP",
        "INTP",
        "ISTJ",
        "INFP",
        "ESTP",
        "ISFP",
        "INTP",
        "INFP",
        "ESTP",
        "ISTP",
        "ISFJ",
        "ENFP",
        "ISFJ",
        "INFP",
        "ENTP",
        "ISFJ",
        "ISFP",
        "ENTP",
        "ISFP",
        "ISTP",
        "INTP",
        "INTP",
        "ESFP",
        "ESTP",
        "ESFP",
        "ENTP",
        "ENTP"
      ],
      "expected": {
        "participantCount": 43,
        "uniqueTypeCount": 13,
        "typeCounts": {
          "ENFP": 3,
          "ENTJ": 1,
          "ENTP": 6,
          "ESFP": 2,
          "ESTJ": 1,
          "ESTP": 4,
          "INFP": 5,
          "INTJ": 3,
          "INTP": 4,
          "ISFJ": 4,
          "ISFP": 4,
          "ISTJ": 4,
          "ISTP": 2
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 17,
              "I": 26
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 21,
              "N": 22
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 25,
              "F": 18
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 13,
              "P": 30
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-017",
      "types": [
        "ESFJ",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ESFJ",
        "ENTP",
        "ENTP",
        "ESFJ",
        "ENTP",
        "ESFJ",
        "ESFJ",
        "ENTP",
        "ESFJ",
        "ESFJ",
        "ESFJ"
      ],
      "expected": {
        "participantCount": 16,
        "uniqueTypeCount": 2,
        "typeCounts": {
          "ENTP": 8,
          "ESFJ": 8
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 16,
              "I": 0
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 8,
              "N": 8
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 8,
              "F": 8
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 8,
              "P": 8
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-018",
      "types": [
        "ENTJ",
        "ISFP",
        "ENTJ",
        "ENTJ",
        "ISFP",
        "ISFP",
        "ENTJ",
        "ENTJ",
        "ENTJ",
        "ISFP",
        "ISFP",
        "ISFP",
        "ENTJ",
        "ISFP",
        "ENTJ"
      ],
      "expected": {
        "participantCount": 15,
        "uniqueTypeCount": 2,
        "typeCounts": {
          "ENTJ": 8,
          "ISFP": 7
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 8,
              "I": 7
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 7,
              "N": 8
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 8,
              "F": 7
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 8,
              "P": 7
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-019",
      "types": [
        "ESTP",
        "ISTP",
        "ESTP",
        "ENTP",
        "ISTP",
        "ENTP",
        "ISFJ",
        "ESTP",
        "ISTP",
        "ESTP",
        "ESTP",
        "ISFJ",
        "ISTP",
        "ESTP",
        "ISFJ",
        "ISFJ",
        "ENTP",
        "ISFJ",
        "ENTP",
        "ISFJ",
        "ISFJ",
        "ENTP",
        "ENTP",
        "ISTP",
        "ISFJ",
        "ISTP",
        "ESTP",
        "ISFJ",
        "ESTP",
        "ESTP",
        "ENTP",
        "ISFJ",
        "ESTP",
        "ESTP",
        "ISFJ",
        "ESTP",
        "ESTP",
        "ENTP",
        "ENTP",
        "ESTP",
        "ESTP",
        "ESTP",
        "ENTP",
        "ISTP",
        "ENTP",
        "ESTP",
        "ISFJ",
        "ISTP",
        "ISFJ",
        "ISFJ",
        "ISTP",
        "ISFJ",
        "ENTP",
        "ENTP",
        "ESTP",
        "ENTP"
      ],
      "expected": {
        "participantCount": 56,
        "uniqueTypeCount": 4,
        "typeCounts": {
          "ENTP": 14,
          "ESTP": 18,
          "ISFJ": 15,
          "ISTP": 9
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 32,
              "I": 24
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 42,
              "N": 14
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 41,
              "F": 15
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 15,
              "P": 41
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-020",
      "types": [
        "ISFP",
        "ESFP",
        "ISTP"
      ],
      "expected": {
        "participantCount": 3,
        "uniqueTypeCount": 3,
        "typeCounts": {
          "ESFP": 1,
          "ISFP": 1,
          "ISTP": 1
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 1,
              "I": 2
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 3,
              "N": 0
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 1,
              "F": 2
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 0,
              "P": 3
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-021",
      "types": [
        "ENTJ",
        "ENTJ",
        "ENTJ",
        "ENTJ",
        "ENTJ",
        "ENTJ",
        "ENTJ",
        "ENTJ",
        "ENTJ",
        "ENTJ",
        "ENTJ",
        "ENTJ",
        "ENTJ",
        "ENTJ",
        "ENTJ",
        "ENTJ",
        "ENTJ",
        "ENTJ",
        "ENTJ"
      ],
      "expected": {
        "participantCount": 19,
        "uniqueTypeCount": 1,
        "typeCounts": {
          "ENTJ": 19
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 19,
              "I": 0
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 0,
              "N": 19
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 19,
              "F": 0
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 19,
              "P": 0
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-022",
      "types": [
        "ESFJ",
        "ESTP",
        "ESFJ",
        "ESFJ",
        "ESFP",
        "ESFP",
        "ESTP",
        "ESTP",
        "ESFJ",
        "ESFJ",
        "ESTP",
        "ISFJ",
        "INFJ",
        "INFJ",
        "ESFJ",
        "ISFJ",
        "ISFJ",
        "ESTP",
        "ISFJ",
        "ESFP",
        "ISFJ",
        "ESTP",
        "ESFJ",
        "ESTP",
        "INFJ",
        "ISFJ",
        "ESFP",
        "ESFP",
        "ESTP",
        "ESTP",
        "ESTP",
        "INFJ",
        "ESFJ",
        "ESFP",
        "ESFJ",
        "ESFP"
      ],
      "expected": {
        "participantCount": 36,
        "uniqueTypeCount": 5,
        "typeCounts": {
          "ESFJ": 9,
          "ESFP": 7,
          "ESTP": 10,
          "INFJ": 4,
          "ISFJ": 6
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 26,
              "I": 10
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 32,
              "N": 4
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 10,
              "F": 26
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 19,
              "P": 17
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-023",
      "types": [
        "ESFJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTP",
        "ESTP",
        "INTP",
        "ESTJ",
        "ESFJ",
        "ESTJ",
        "ENTP",
        "ESFJ",
        "INTP",
        "ESTP",
        "ESTJ",
        "ESTP",
        "INTP",
        "ESFJ",
        "INTP",
        "ENTP",
        "INTP",
        "ESFJ"
      ],
      "expected": {
        "participantCount": 23,
        "uniqueTypeCount": 5,
        "typeCounts": {
          "ENTP": 2,
          "ESFJ": 5,
          "ESTJ": 7,
          "ESTP": 4,
          "INTP": 5
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 18,
              "I": 5
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 16,
              "N": 7
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 18,
              "F": 5
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 12,
              "P": 11
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-024",
      "types": [
        "ENFP",
        "ENFP",
        "ENFJ",
        "ENFJ",
        "ENFP",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFP",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFP",
        "ENFJ",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFJ",
        "ENFJ",
        "ENFP",
        "ENFJ",
        "ENFJ",
        "ENFJ"
      ],
      "expected": {
        "participantCount": 34,
        "uniqueTypeCount": 2,
        "typeCounts": {
          "ENFJ": 21,
          "ENFP": 13
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 34,
              "I": 0
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 0,
              "N": 34
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 0,
              "F": 34
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 21,
              "P": 13
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-025",
      "types": [
        "ISFJ",
        "ISFJ",
        "ESTP",
        "INTJ",
        "ESTP",
        "INTJ",
        "INTJ",
        "INTJ",
        "ISFJ",
        "ISFJ",
        "INFP",
        "ESTP",
        "ESTP",
        "ISFJ",
        "ISTP",
        "ISTP",
        "INFP",
        "ISFJ",
        "ISTP",
        "INFP",
        "ESTP",
        "INTJ",
        "ISTP",
        "INTJ",
        "INTJ",
        "ISTP",
        "ISFJ",
        "INTJ",
        "ESTP",
        "ISFJ"
      ],
      "expected": {
        "participantCount": 30,
        "uniqueTypeCount": 5,
        "typeCounts": {
          "ESTP": 6,
          "INFP": 3,
          "INTJ": 8,
          "ISFJ": 8,
          "ISTP": 5
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 6,
              "I": 24
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 19,
              "N": 11
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 19,
              "F": 11
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 16,
              "P": 14
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-026",
      "types": [
        "ISTP",
        "ENTP",
        "ISTP",
        "ENFJ"
      ],
      "expected": {
        "participantCount": 4,
        "uniqueTypeCount": 3,
        "typeCounts": {
          "ENFJ": 1,
          "ENTP": 1,
          "ISTP": 2
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 2,
              "I": 2
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 2,
              "N": 2
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 3,
              "F": 1
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 1,
              "P": 3
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-027",
      "types": [
        "ESTJ",
        "ESTP",
        "ENTJ",
        "ENTP",
        "INTP",
        "ENTJ",
        "ENFJ",
        "INTP",
        "ENFJ",
        "ENTP",
        "ENTJ",
        "ENFJ",
        "ESTJ",
        "INTP",
        "ENFJ",
        "ENTJ",
        "ENFJ",
        "ENTP",
        "ESTJ",
        "INTP",
        "ESTP",
        "ENTP",
        "ESTP",
        "ENTP",
        "ENTJ",
        "ESTJ",
        "ENTJ",
        "ESTJ",
        "ENFJ",
        "ENTP",
        "ESTJ",
        "ENTP",
        "ESTJ",
        "INTP",
        "INTP",
        "ESTJ",
        "INTP",
        "INTP",
        "ENTP",
        "ENTJ",
        "ESTJ",
        "ENTP",
        "ESTP",
        "ENFJ",
        "ENTJ",
        "INTP",
        "ESTJ",
        "ENTJ",
        "INTP",
        "ENTP",
        "ESTJ",
        "ENTJ",
        "ENFJ",
        "ESTP",
        "ESTJ",
        "INTP",
        "ESTJ",
        "ENFJ",
        "ESTJ",
        "ESTP",
        "ESTP",
        "INTP"
      ],
      "expected": {
        "participantCount": 62,
        "uniqueTypeCount": 6,
        "typeCounts": {
          "ENFJ": 9,
          "ENTJ": 10,
          "ENTP": 10,
          "ESTJ": 14,
          "ESTP": 7,
          "INTP": 12
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 50,
              "I": 12
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 21,
              "N": 41
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 53,
              "F": 9
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 33,
              "P": 29
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-028",
      "types": [
        "ESTP",
        "INFJ",
        "ESTP",
        "INTP",
        "ENTJ",
        "INTJ",
        "ENFJ",
        "INTJ",
        "ESFJ",
        "ISTP",
        "INFJ",
        "ENFJ",
        "ESFJ",
        "ISTJ",
        "INTJ",
        "ISTP",
        "ESTP",
        "ENTJ",
        "ENFJ",
        "ISTP",
        "INFJ",
        "INTP",
        "ESTP",
        "ENTJ",
        "INTJ",
        "INTP",
        "ENFJ",
        "INFJ",
        "ISTP",
        "INTJ",
        "INFJ",
        "ENFJ",
        "INTP",
        "ESTP",
        "INTJ",
        "ESFJ",
        "ISTP",
        "INTP",
        "ISTP",
        "ISTJ",
        "ISTJ",
        "ISTJ",
        "ENFJ",
        "ISTJ",
        "ISTJ",
        "ESTP",
        "ESTP",
        "INFJ",
        "INTJ",
        "ENTJ",
        "INTJ",
        "INTP",
        "INFJ",
        "INTJ",
        "ISTP",
        "INTP",
        "INFJ",
        "ISTP",
        "ISTP",
        "INTJ",
        "INFJ",
        "ENTJ"
      ],
      "expected": {
        "participantCount": 62,
        "uniqueTypeCount": 9,
        "typeCounts": {
          "ENFJ": 6,
          "ENTJ": 5,
          "ESFJ": 3,
          "ESTP": 7,
          "INFJ": 9,
          "INTJ": 10,
          "INTP": 7,
          "ISTJ": 6,
          "ISTP": 9
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 21,
              "I": 41
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 25,
              "N": 37
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 44,
              "F": 18
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 39,
              "P": 23
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-029",
      "types": [
        "ENTP",
        "ENTP",
        "ESTP",
        "ENTJ",
        "ENTJ",
        "ESFP",
        "ENTJ",
        "ESTP",
        "ENTJ",
        "ESTP",
        "ESFP",
        "ESFP",
        "ENTP",
        "ENTP",
        "ENTP",
        "INFP",
        "ESFP",
        "INFP",
        "ENTJ",
        "ISTJ",
        "ESTP",
        "ESTP",
        "ESFP",
        "ENTP",
        "ENTP",
        "ESFP",
        "ENTJ",
        "ESFP",
        "INFP",
        "ESFP",
        "ISTJ",
        "INTP",
        "ESTP",
        "INTP",
        "ENTP",
        "ESFP",
        "ENTJ",
        "ESTP",
        "ESFP",
        "INTP",
        "ESTP",
        "ESFP",
        "ENTJ",
        "ESTP",
        "ISTJ",
        "INFP",
        "ENTP",
        "ENTJ",
        "ESTP",
        "ESFP",
        "ESFP",
        "ESFP"
      ],
      "expected": {
        "participantCount": 52,
        "uniqueTypeCount": 7,
        "typeCounts": {
          "ENTJ": 9,
          "ENTP": 9,
          "ESFP": 14,
          "ESTP": 10,
          "INFP": 4,
          "INTP": 3,
          "ISTJ": 3
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 42,
              "I": 10
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 27,
              "N": 25
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 34,
              "F": 18
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 12,
              "P": 40
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-030",
      "types": [
        "INTJ",
        "ISFJ",
        "ISTJ",
        "ISTP",
        "ESTP",
        "INFJ",
        "INTP",
        "ENFJ",
        "INTP",
        "ESTP",
        "ESFP",
        "ESFJ",
        "ISFP",
        "ESTP",
        "INTJ",
        "ENTP",
        "ESFP",
        "INTJ",
        "ESFJ",
        "ISTJ",
        "ESTP",
        "ENFJ",
        "ISFP",
        "ESTP",
        "ISFP",
        "INFP",
        "ISFP",
        "INFP",
        "ESTJ",
        "ISFJ"
      ],
      "expected": {
        "participantCount": 30,
        "uniqueTypeCount": 14,
        "typeCounts": {
          "ENFJ": 2,
          "ENTP": 1,
          "ESFJ": 2,
          "ESFP": 2,
          "ESTJ": 1,
          "ESTP": 5,
          "INFJ": 1,
          "INFP": 2,
          "INTJ": 3,
          "INTP": 2,
          "ISFJ": 2,
          "ISFP": 4,
          "ISTJ": 2,
          "ISTP": 1
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 13,
              "I": 17
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 19,
              "N": 11
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 15,
              "F": 15
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 13,
              "P": 17
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-031",
      "types": [
        "ISTP",
        "ISTJ",
        "ISTJ",
        "ISTP",
        "ISTJ",
        "ISFP",
        "ENTP",
        "ISTP",
        "ESTJ",
        "INFP",
        "ISFP",
        "ISFP",
        "INFP",
        "ESTJ",
        "INFP",
        "ISTJ",
        "ISTP",
        "ISTP",
        "ENTP",
        "ISTJ",
        "ISTJ",
        "ESTJ",
        "ESFJ",
        "ENTP",
        "INFP",
        "ISTP",
        "ISTP",
        "ESTJ",
        "INFP",
        "ISFP",
        "ISFP",
        "INFP",
        "ISTP",
        "ESTJ",
        "ESTJ",
        "ENTP",
        "ESTJ",
        "ESTJ",
        "ISFP",
        "ISTJ",
        "ENTP",
        "ESTJ",
        "ESFJ",
        "ESFJ",
        "ISFP",
        "ISFP",
        "ISTJ",
        "ISFP",
        "ISTP",
        "ESFJ",
        "ESFJ",
        "ISFP",
        "ISFP"
      ],
      "expected": {
        "participantCount": 53,
        "uniqueTypeCount": 7,
        "typeCounts": {
          "ENTP": 5,
          "ESFJ": 5,
          "ESTJ": 9,
          "INFP": 6,
          "ISFP": 11,
          "ISTJ": 8,
          "ISTP": 9
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 19,
              "I": 34
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 42,
              "N": 11
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 31,
              "F": 22
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 22,
              "P": 31
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-032",
      "types": [
        "INTJ",
        "INTJ",
        "INTJ",
        "INTJ",
        "INTJ",
        "INTJ",
        "INTJ",
        "INTJ",
        "INTJ",
        "INTJ",
        "INTJ",
        "INTJ",
        "INTJ",
        "INTJ",
        "INTJ",
        "INTJ",
        "INTJ",
        "INTJ",
        "INTJ",
        "INTJ",
        "INTJ",
        "INTJ",
        "INTJ",
        "INTJ",
        "INTJ",
        "INTJ",
        "INTJ",
        "INTJ",
        "INTJ",
        "INTJ",
        "INTJ",
        "INTJ",
        "INTJ",
        "INTJ",
        "INTJ",
        "INTJ",
        "INTJ",
        "INTJ",
        "INTJ",
        "INTJ",
        "INTJ",
        "INTJ",
        "INTJ",
        "INTJ",
        "INTJ",
        "INTJ",
        "INTJ",
        "INTJ"
      ],
      "expected": {
        "participantCount": 48,
        "uniqueTypeCount": 1,
        "typeCounts": {
          "INTJ": 48
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 0,
              "I": 48
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 0,
              "N": 48
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 48,
              "F": 0
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 48,
              "P": 0
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-033",
      "types": [
        "INFJ",
        "INFJ",
        "ENFP",
        "ENTP",
        "ISFP",
        "ENTP",
        "ENFP",
        "ENTP",
        "ENFP",
        "INFJ",
        "ENTP",
        "INFJ",
        "INFJ",
        "ENFP",
        "ENFP",
        "ENTP",
        "ISFP",
        "ENTP",
        "ENTP"
      ],
      "expected": {
        "participantCount": 19,
        "uniqueTypeCount": 4,
        "typeCounts": {
          "ENFP": 5,
          "ENTP": 7,
          "INFJ": 5,
          "ISFP": 2
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 12,
              "I": 7
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 2,
              "N": 17
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 7,
              "F": 12
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 5,
              "P": 14
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-034",
      "types": [
        "ESFJ",
        "ESFP",
        "ENFJ",
        "INTJ",
        "ISFP",
        "ENFJ",
        "INFP",
        "ISTJ",
        "INFP",
        "ENFP",
        "ISFJ",
        "ISTJ",
        "INTP",
        "ESTP",
        "ISFP",
        "INFJ",
        "INTP",
        "ENFJ",
        "ENFJ",
        "INTP",
        "ENTP",
        "ENTP",
        "ESTP",
        "INFP",
        "ESFJ",
        "INTJ",
        "INFP",
        "ISTJ",
        "ESFJ",
        "ENFP",
        "INFJ",
        "ISTJ",
        "INTJ",
        "ENTJ",
        "ESTP",
        "ENTP",
        "INFJ",
        "ESTP"
      ],
      "expected": {
        "participantCount": 38,
        "uniqueTypeCount": 14,
        "typeCounts": {
          "ENFJ": 4,
          "ENFP": 2,
          "ENTJ": 1,
          "ENTP": 3,
          "ESFJ": 3,
          "ESFP": 1,
          "ESTP": 4,
          "INFJ": 3,
          "INFP": 4,
          "INTJ": 3,
          "INTP": 3,
          "ISFJ": 1,
          "ISFP": 2,
          "ISTJ": 4
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 18,
              "I": 20
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 15,
              "N": 23
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 18,
              "F": 20
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 19,
              "P": 19
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-035",
      "types": [
        "ESTJ",
        "ENFJ",
        "ISTP",
        "INTJ",
        "INTP",
        "ESTP",
        "INTP",
        "INFP",
        "INTP",
        "ISTP",
        "ESFP",
        "INFP",
        "ISTJ",
        "ISFJ",
        "INTP",
        "INFP",
        "ENFP",
        "ENFP",
        "ENTJ",
        "INTP",
        "ISFJ",
        "ESTJ",
        "INTJ",
        "ISTJ",
        "ENFP",
        "ENFJ",
        "ISTP",
        "ESTJ",
        "ENTJ",
        "ISFJ",
        "ESFP",
        "INTJ",
        "INTJ",
        "INTJ",
        "ENTJ",
        "ISFP",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "INFP",
        "ISFP",
        "ENFP",
        "ESTJ",
        "ISFP",
        "ISFJ",
        "ESFP",
        "INTP",
        "ENTJ",
        "ISTP",
        "INTP",
        "INTJ",
        "ISFJ",
        "INTP",
        "ISFP",
        "ISFJ",
        "ENTJ",
        "ENFJ"
      ],
      "expected": {
        "participantCount": 57,
        "uniqueTypeCount": 13,
        "typeCounts": {
          "ENFJ": 3,
          "ENFP": 4,
          "ENTJ": 5,
          "ESFP": 3,
          "ESTJ": 7,
          "ESTP": 1,
          "INFP": 4,
          "INTJ": 6,
          "INTP": 8,
          "ISFJ": 6,
          "ISFP": 4,
          "ISTJ": 2,
          "ISTP": 4
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 23,
              "I": 34
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 27,
              "N": 30
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 33,
              "F": 24
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 29,
              "P": 28
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-036",
      "types": [
        "ISFJ",
        "ISFJ",
        "ISFJ",
        "INFP",
        "INFP",
        "ISFJ",
        "ISFJ",
        "INFP",
        "ISFJ",
        "ISFJ",
        "INFP",
        "ISFJ",
        "ISFJ",
        "INFP",
        "INFP",
        "INFP",
        "ISFJ",
        "INFP",
        "INFP",
        "ISFJ",
        "INFP"
      ],
      "expected": {
        "participantCount": 21,
        "uniqueTypeCount": 2,
        "typeCounts": {
          "INFP": 10,
          "ISFJ": 11
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 0,
              "I": 21
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 11,
              "N": 10
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 0,
              "F": 21
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 11,
              "P": 10
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-037",
      "types": [
        "ISFJ",
        "ESFP",
        "ESFP",
        "ESFP",
        "ISFJ"
      ],
      "expected": {
        "participantCount": 5,
        "uniqueTypeCount": 2,
        "typeCounts": {
          "ESFP": 3,
          "ISFJ": 2
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 3,
              "I": 2
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 5,
              "N": 0
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 0,
              "F": 5
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 2,
              "P": 3
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-038",
      "types": [
        "INTJ",
        "INTJ",
        "ENTJ",
        "ENTJ",
        "ISTJ",
        "INTP",
        "INFP",
        "INTJ",
        "ESFJ",
        "INFP",
        "ENFP"
      ],
      "expected": {
        "participantCount": 11,
        "uniqueTypeCount": 7,
        "typeCounts": {
          "ENFP": 1,
          "ENTJ": 2,
          "ESFJ": 1,
          "INFP": 2,
          "INTJ": 3,
          "INTP": 1,
          "ISTJ": 1
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 4,
              "I": 7
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 2,
              "N": 9
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 7,
              "F": 4
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 7,
              "P": 4
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-039",
      "types": [
        "INFJ",
        "ISTP",
        "ISTP",
        "ESTJ",
        "INFJ",
        "ESTP",
        "INTP",
        "INFP",
        "INFP",
        "ISTJ",
        "ISFJ",
        "ESFJ",
        "ENTJ",
        "INTJ",
        "ISFP",
        "ISFJ",
        "ISTP",
        "INTJ",
        "INFJ",
        "ISFJ",
        "ISTJ",
        "ISFJ",
        "ISTJ",
        "INTJ",
        "ESTP",
        "INFJ",
        "INTP",
        "ESFJ",
        "ISFP",
        "ISFP",
        "INFJ",
        "INTJ",
        "INTP",
        "ISTJ",
        "ESFJ",
        "ENTJ",
        "ISTP",
        "INTJ",
        "INTJ",
        "ENTJ",
        "ISTJ",
        "ESFJ",
        "INFJ",
        "INFJ",
        "ESTP",
        "INFP",
        "INFP",
        "ESTJ",
        "ISFP",
        "INTP",
        "ISTP",
        "INTJ",
        "ISTJ",
        "ESTP",
        "ISTJ",
        "ESTP",
        "INTP"
      ],
      "expected": {
        "participantCount": 57,
        "uniqueTypeCount": 12,
        "typeCounts": {
          "ENTJ": 3,
          "ESFJ": 4,
          "ESTJ": 2,
          "ESTP": 5,
          "INFJ": 7,
          "INFP": 4,
          "INTJ": 7,
          "INTP": 5,
          "ISFJ": 4,
          "ISFP": 4,
          "ISTJ": 7,
          "ISTP": 5
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 14,
              "I": 43
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 31,
              "N": 26
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 34,
              "F": 23
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 34,
              "P": 23
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-040",
      "types": [],
      "expected": {
        "participantCount": 0,
        "uniqueTypeCount": 0,
        "typeCounts": {},
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 0,
              "I": 0
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 0,
              "N": 0
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 0,
              "F": 0
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 0,
              "P": 0
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-041",
      "types": [
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP"
      ],
      "expected": {
        "participantCount": 46,
        "uniqueTypeCount": 1,
        "typeCounts": {
          "ENTP": 46
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 46,
              "I": 0
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 0,
              "N": 46
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 46,
              "F": 0
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 0,
              "P": 46
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-042",
      "types": [
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ"
      ],
      "expected": {
        "participantCount": 53,
        "uniqueTypeCount": 1,
        "typeCounts": {
          "ESTJ": 53
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 53,
              "I": 0
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 53,
              "N": 0
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 53,
              "F": 0
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 53,
              "P": 0
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-043",
      "types": [
        "INFJ",
        "ENTJ",
        "INTJ",
        "INTJ",
        "INFJ",
        "INFJ",
        "ENTJ",
        "INTJ",
        "ESFJ",
        "ENTJ",
        "INFJ",
        "ENFJ",
        "INFJ",
        "INTJ",
        "INTJ",
        "ENTJ",
        "INTJ",
        "INFJ",
        "INFJ",
        "ENTJ",
        "INTJ",
        "INTJ",
        "INFJ",
        "ENFJ",
        "ENFJ",
        "ESFJ",
        "INFJ",
        "ENFJ",
        "INTJ",
        "ENFJ",
        "ENTJ",
        "ENFJ",
        "ESFJ",
        "INFJ",
        "ESFJ",
        "INFJ",
        "ENTJ",
        "ESFJ",
        "ENTJ",
        "ENTJ",
        "INTJ",
        "ENTJ",
        "ENFJ",
        "ESFJ",
        "ESFJ",
        "INTJ",
        "ENFJ",
        "ESFJ",
        "INTJ",
        "INTJ"
      ],
      "expected": {
        "participantCount": 50,
        "uniqueTypeCount": 5,
        "typeCounts": {
          "ENFJ": 8,
          "ENTJ": 10,
          "ESFJ": 8,
          "INFJ": 11,
          "INTJ": 13
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 26,
              "I": 24
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 8,
              "N": 42
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 23,
              "F": 27
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 50,
              "P": 0
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-044",
      "types": [
        "ESTP",
        "ENTJ",
        "INTP",
        "ISTJ",
        "ENTJ",
        "ISTJ",
        "ENFP",
        "ESTJ",
        "ENTJ",
        "INTP",
        "ENFP",
        "INTP",
        "ESFP",
        "ISTJ",
        "ENTP",
        "ESFP",
        "ENFP",
        "INTP",
        "ESFP",
        "ENFP",
        "ISTJ",
        "ENTJ",
        "INTP",
        "ESFP",
        "ISTJ",
        "ESTP",
        "ENFP",
        "ESFP",
        "ENTP",
        "ESFP",
        "ENTP",
        "ESTJ",
        "ISTP",
        "ESTP",
        "ESTP",
        "ESTJ",
        "ENTP",
        "ESTP",
        "ESTJ",
        "ESFP",
        "ESTP",
        "ISTJ",
        "ESFP",
        "ENFP",
        "ENTP",
        "ISTJ"
      ],
      "expected": {
        "participantCount": 46,
        "uniqueTypeCount": 9,
        "typeCounts": {
          "ENFP": 6,
          "ENTJ": 4,
          "ENTP": 5,
          "ESFP": 8,
          "ESTJ": 4,
          "ESTP": 6,
          "INTP": 5,
          "ISTJ": 7,
          "ISTP": 1
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 33,
              "I": 13
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 26,
              "N": 20
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 32,
              "F": 14
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 15,
              "P": 31
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-045",
      "types": [
        "ENTJ",
        "ESFJ",
        "ISTP",
        "ESFP",
        "INTP",
        "ENFP",
        "ENFP",
        "ISTP",
        "INTJ",
        "ENTP",
        "ENTJ",
        "ESFP",
        "INFP",
        "ENTJ",
        "ENTJ",
        "ENFJ",
        "ISTJ",
        "ENTP",
        "ISTJ",
        "ISTJ",
        "INTJ",
        "ESFJ",
        "ENTJ"
      ],
      "expected": {
        "participantCount": 23,
        "uniqueTypeCount": 11,
        "typeCounts": {
          "ENFJ": 1,
          "ENFP": 2,
          "ENTJ": 5,
          "ENTP": 2,
          "ESFJ": 2,
          "ESFP": 2,
          "INFP": 1,
          "INTJ": 2,
          "INTP": 1,
          "ISTJ": 3,
          "ISTP": 2
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 14,
              "I": 9
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 9,
              "N": 14
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 15,
              "F": 8
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 13,
              "P": 10
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-046",
      "types": [
        "ENFJ",
        "ISFJ",
        "ISFJ",
        "ESTJ",
        "INTJ",
        "INTJ",
        "ISTJ",
        "INTJ",
        "ENTP",
        "ISTJ",
        "ESTJ",
        "ISFP",
        "ENTP",
        "ISFP",
        "INFJ",
        "ENTP",
        "INFJ",
        "ENTP",
        "ISTJ",
        "INFJ",
        "ENTP",
        "ENTP",
        "ISTJ",
        "INTJ",
        "INFJ",
        "INTJ",
        "ENFJ",
        "ISFJ",
        "ISTJ",
        "ISFP",
        "ISFP",
        "ISFJ",
        "INTJ",
        "INFJ",
        "ESTJ",
        "INFJ"
      ],
      "expected": {
        "participantCount": 36,
        "uniqueTypeCount": 8,
        "typeCounts": {
          "ENFJ": 2,
          "ENTP": 6,
          "ESTJ": 3,
          "INFJ": 6,
          "INTJ": 6,
          "ISFJ": 4,
          "ISFP": 4,
          "ISTJ": 5
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 11,
              "I": 25
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 16,
              "N": 20
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 20,
              "F": 16
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 26,
              "P": 10
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-047",
      "types": [
        "ENTJ",
        "INTP",
        "ISFP",
        "ISTP",
        "ESTP",
        "ESTP",
        "INTJ",
        "ESFP",
        "INFP",
        "ISFJ",
        "ENTP",
        "INTJ",
        "ISTP",
        "ESFJ",
        "ISTP",
        "ENTJ",
        "ENTJ",
        "INTJ",
        "INFP",
        "INTJ",
        "ISFP",
        "ISTJ",
        "ENTJ",
        "ESTJ",
        "ESFJ",
        "ENFJ",
        "INTP",
        "ISTP",
        "ENFJ",
        "ENFJ",
        "ISTJ",
        "ENTP",
        "ISFP",
        "ISTJ"
      ],
      "expected": {
        "participantCount": 34,
        "uniqueTypeCount": 14,
        "typeCounts": {
          "ENFJ": 3,
          "ENTJ": 4,
          "ENTP": 2,
          "ESFJ": 2,
          "ESFP": 1,
          "ESTJ": 1,
          "ESTP": 2,
          "INFP": 2,
          "INTJ": 4,
          "INTP": 2,
          "ISFJ": 1,
          "ISFP": 3,
          "ISTJ": 3,
          "ISTP": 4
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 15,
              "I": 19
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 17,
              "N": 17
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 22,
              "F": 12
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 18,
              "P": 16
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-048",
      "types": [
        "ISTJ",
        "ENTJ",
        "ESFP",
        "INFP",
        "ENTJ",
        "ESTP",
        "ENTJ",
        "ENTP",
        "ISFP",
        "ISTJ",
        "ISFP",
        "ISTJ",
        "ENTJ",
        "ISFP",
        "ESTP",
        "ISFP",
        "ENTJ",
        "INFP",
        "ESTP",
        "ISFJ"
      ],
      "expected": {
        "participantCount": 20,
        "uniqueTypeCount": 8,
        "typeCounts": {
          "ENTJ": 5,
          "ENTP": 1,
          "ESFP": 1,
          "ESTP": 3,
          "INFP": 2,
          "ISFJ": 1,
          "ISFP": 4,
          "ISTJ": 3
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 10,
              "I": 10
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 12,
              "N": 8
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 12,
              "F": 8
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 9,
              "P": 11
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-049",
      "types": [
        "ISTP",
        "INTJ",
        "ISTP",
        "ESTJ"
      ],
      "expected": {
        "participantCount": 4,
        "uniqueTypeCount": 3,
        "typeCounts": {
          "ESTJ": 1,
          "INTJ": 1,
          "ISTP": 2
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 1,
              "I": 3
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 3,
              "N": 1
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 4,
              "F": 0
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 2,
              "P": 2
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-050",
      "types": [
        "ISFJ",
        "ESTP",
        "ENFP",
        "ESTP",
        "INTJ",
        "ENTJ",
        "ESTJ",
        "ENFP",
        "ESTJ",
        "ESTJ",
        "ENTP",
        "ESTJ",
        "ENFP",
        "INFJ",
        "ESTJ",
        "INFJ",
        "ESTP",
        "ENTP",
        "INFJ",
        "ESTJ",
        "ISTP",
        "INFJ",
        "ISTJ",
        "ESFP",
        "INFJ"
      ],
      "expected": {
        "participantCount": 25,
        "uniqueTypeCount": 11,
        "typeCounts": {
          "ENFP": 3,
          "ENTJ": 1,
          "ENTP": 2,
          "ESFP": 1,
          "ESTJ": 6,
          "ESTP": 3,
          "INFJ": 5,
          "INTJ": 1,
          "ISFJ": 1,
          "ISTJ": 1,
          "ISTP": 1
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 16,
              "I": 9
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 13,
              "N": 12
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 15,
              "F": 10
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 15,
              "P": 10
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-051",
      "types": [
        "INTJ",
        "INTJ",
        "ISTP",
        "ESTP",
        "INTJ",
        "INTJ",
        "ESTP",
        "ISTP",
        "INTJ",
        "ISTP",
        "ISTP",
        "INTJ",
        "ESTP",
        "ESTJ",
        "ESTJ",
        "ISTP",
        "ESTP",
        "ESTJ",
        "INTJ",
        "ISTP",
        "INTJ",
        "ESTP",
        "ESTJ",
        "INTJ",
        "INTJ",
        "ESTP",
        "ESTP",
        "ESTP",
        "INTJ",
        "INTJ",
        "ESTP",
        "ESTJ",
        "ESTJ",
        "INTJ",
        "INTJ",
        "ISTP",
        "ESTP",
        "ESTJ",
        "INTJ",
        "ISTP",
        "INTJ",
        "ESTJ",
        "ESTP",
        "ESTJ",
        "ESTP",
        "ISTP",
        "ISTP",
        "ESTJ",
        "INTJ",
        "INTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTP",
        "ESTJ",
        "ESTP"
      ],
      "expected": {
        "participantCount": 56,
        "uniqueTypeCount": 4,
        "typeCounts": {
          "ESTJ": 14,
          "ESTP": 14,
          "INTJ": 18,
          "ISTP": 10
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 28,
              "I": 28
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 38,
              "N": 18
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 56,
              "F": 0
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 32,
              "P": 24
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-052",
      "types": [
        "ENTP",
        "ISFP",
        "ISFP",
        "ESFJ",
        "INTP",
        "ESFJ",
        "ISFJ",
        "ISFP",
        "ISFP",
        "ENTP",
        "ESFJ",
        "ISFJ",
        "ISFJ",
        "ISFP",
        "INTP",
        "ISFJ",
        "ISFP",
        "ISFJ",
        "ISFP",
        "ENTP",
        "ESFP",
        "ENTP",
        "ENTP",
        "ISFJ",
        "ISFJ",
        "INTP",
        "ISFP",
        "ISFJ",
        "ENTP",
        "ISFP",
        "ESFP",
        "INTP",
        "ESFP",
        "INTP",
        "ESFJ",
        "ISFP",
        "ISFJ",
        "ESFP",
        "ESFJ",
        "ESFP"
      ],
      "expected": {
        "participantCount": 40,
        "uniqueTypeCount": 6,
        "typeCounts": {
          "ENTP": 6,
          "ESFJ": 5,
          "ESFP": 5,
          "INTP": 5,
          "ISFJ": 9,
          "ISFP": 10
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 16,
              "I": 24
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 29,
              "N": 11
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 11,
              "F": 29
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 14,
              "P": 26
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-053",
      "types": [
        "ISTJ",
        "ISFP",
        "ESFJ",
        "ISFP",
        "ISFP",
        "ESFP",
        "ISFP",
        "ISTJ",
        "ISFP",
        "ESTJ",
        "INTP",
        "ISFP",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESFP",
        "ESTJ",
        "ESFJ",
        "ISTJ",
        "ISTJ",
        "ESTJ",
        "ESFP",
        "INTP",
        "ESFP",
        "ISFP",
        "ISTJ",
        "ISTJ",
        "INTP",
        "ISFP",
        "ESFJ",
        "ISTJ",
        "ESFP",
        "ESTJ",
        "INTP",
        "ESFJ",
        "ISFP",
        "ISFP",
        "ISFP",
        "ISFP",
        "ISTJ",
        "ISFP",
        "INTP",
        "ESTJ",
        "ESFP",
        "ESFP",
        "ESFJ",
        "ESFP"
      ],
      "expected": {
        "participantCount": 47,
        "uniqueTypeCount": 6,
        "typeCounts": {
          "ESFJ": 5,
          "ESFP": 8,
          "ESTJ": 8,
          "INTP": 5,
          "ISFP": 13,
          "ISTJ": 8
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 21,
              "I": 26
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 42,
              "N": 5
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 21,
              "F": 26
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 21,
              "P": 26
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-054",
      "types": [
        "ISFP",
        "ESFP",
        "ISFJ",
        "INFJ",
        "ENTP",
        "ESFP",
        "ESFP",
        "ENTP",
        "ISFJ",
        "ENTP",
        "ISFJ",
        "ISFP",
        "ENTP",
        "ENTP",
        "ISFJ",
        "ESFP",
        "INFJ",
        "ESFP",
        "ESFP",
        "INFJ",
        "ISFJ",
        "ESFP",
        "ESFP"
      ],
      "expected": {
        "participantCount": 23,
        "uniqueTypeCount": 5,
        "typeCounts": {
          "ENTP": 5,
          "ESFP": 8,
          "INFJ": 3,
          "ISFJ": 5,
          "ISFP": 2
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 13,
              "I": 10
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 15,
              "N": 8
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 5,
              "F": 18
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 8,
              "P": 15
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-055",
      "types": [
        "ENTJ"
      ],
      "expected": {
        "participantCount": 1,
        "uniqueTypeCount": 1,
        "typeCounts": {
          "ENTJ": 1
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 1,
              "I": 0
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 0,
              "N": 1
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 1,
              "F": 0
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 1,
              "P": 0
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-056",
      "types": [
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTP"
      ],
      "expected": {
        "participantCount": 42,
        "uniqueTypeCount": 1,
        "typeCounts": {
          "ENTP": 42
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 42,
              "I": 0
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 0,
              "N": 42
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 42,
              "F": 0
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 0,
              "P": 42
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-057",
      "types": [
        "ENFP",
        "ESFP",
        "ESFP"
      ],
      "expected": {
        "participantCount": 3,
        "uniqueTypeCount": 2,
        "typeCounts": {
          "ENFP": 1,
          "ESFP": 2
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 3,
              "I": 0
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 2,
              "N": 1
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 0,
              "F": 3
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 0,
              "P": 3
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-058",
      "types": [
        "ENTJ",
        "INFJ",
        "ENTJ",
        "INFJ",
        "ENTJ",
        "ENTJ",
        "INFJ",
        "INFJ",
        "INFJ",
        "INFJ",
        "ENTJ",
        "INFJ",
        "ENTJ",
        "INFJ",
        "INFJ",
        "ENTJ",
        "ENTJ",
        "ENTJ",
        "ENTJ",
        "INFJ",
        "INFJ",
        "INFJ",
        "ENTJ",
        "ENTJ",
        "ENTJ",
        "ENTJ",
        "INFJ",
        "ENTJ",
        "ENTJ",
        "INFJ",
        "INFJ",
        "INFJ",
        "ENTJ",
        "ENTJ",
        "INFJ",
        "ENTJ",
        "INFJ",
        "ENTJ",
        "ENTJ",
        "ENTJ",
        "INFJ",
        "ENTJ",
        "INFJ",
        "ENTJ",
        "INFJ",
        "INFJ",
        "ENTJ",
        "INFJ",
        "ENTJ",
        "ENTJ",
        "ENTJ",
        "ENTJ",
        "ENTJ",
        "INFJ",
        "INFJ",
        "ENTJ",
        "ENTJ",
        "ENTJ",
        "ENTJ",
        "INFJ",
        "ENTJ",
        "INFJ"
      ],
      "expected": {
        "participantCount": 62,
        "uniqueTypeCount": 2,
        "typeCounts": {
          "ENTJ": 35,
          "INFJ": 27
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 35,
              "I": 27
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 0,
              "N": 62
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 35,
              "F": 27
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 62,
              "P": 0
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-059",
      "types": [
        "INFP",
        "INFP",
        "INFP",
        "INFP",
        "INFP",
        "INFP",
        "INFP",
        "INFP",
        "INFP"
      ],
      "expected": {
        "participantCount": 9,
        "uniqueTypeCount": 1,
        "typeCounts": {
          "INFP": 9
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 0,
              "I": 9
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 0,
              "N": 9
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 0,
              "F": 9
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 0,
              "P": 9
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-060",
      "types": [
        "ENFP",
        "ENFP",
        "ENFP",
        "ESTP",
        "ENFP",
        "INFJ",
        "ESFP",
        "INFP",
        "INTJ",
        "INFJ",
        "ESFJ",
        "ENFP",
        "ESTP",
        "INFP",
        "INTJ",
        "INFP",
        "INFJ",
        "ESFP",
        "ESTJ",
        "ESFJ",
        "INTJ",
        "ESFJ",
        "INFJ",
        "INFJ",
        "ESTP",
        "ENFP",
        "ESFP",
        "ESFP",
        "INFJ",
        "ESFP",
        "ESTJ",
        "ESFP",
        "INFJ",
        "INTJ",
        "INTJ",
        "INFP",
        "ESFJ",
        "ESTJ",
        "ESTJ"
      ],
      "expected": {
        "participantCount": 39,
        "uniqueTypeCount": 8,
        "typeCounts": {
          "ENFP": 6,
          "ESFJ": 4,
          "ESFP": 6,
          "ESTJ": 4,
          "ESTP": 3,
          "INFJ": 7,
          "INFP": 4,
          "INTJ": 5
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 23,
              "I": 16
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 17,
              "N": 22
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 12,
              "F": 27
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 20,
              "P": 19
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-061",
      "types": [
        "ESFP",
        "ESTJ",
        "ENTP",
        "ESFJ",
        "INFJ",
        "ESFP",
        "ENFJ",
        "ESFP",
        "ESFJ",
        "ENFJ",
        "INFJ",
        "INTP",
        "ENFJ",
        "ISTP",
        "INTP",
        "ESTJ",
        "INFP",
        "ESFJ",
        "ESFP",
        "ISTP",
        "ESTJ",
        "ENTP",
        "INTP",
        "ENTJ",
        "INTP",
        "ESFP",
        "ESFP",
        "ESTJ",
        "ISTP",
        "INFP",
        "ISFP",
        "ESFP"
      ],
      "expected": {
        "participantCount": 32,
        "uniqueTypeCount": 11,
        "typeCounts": {
          "ENFJ": 3,
          "ENTJ": 1,
          "ENTP": 2,
          "ESFJ": 3,
          "ESFP": 7,
          "ESTJ": 4,
          "INFJ": 2,
          "INFP": 2,
          "INTP": 4,
          "ISFP": 1,
          "ISTP": 3
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 20,
              "I": 12
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 18,
              "N": 14
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 14,
              "F": 18
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 13,
              "P": 19
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-062",
      "types": [
        "ISFJ",
        "ESFJ",
        "ESFP",
        "ESTP",
        "ESTJ",
        "ISFJ",
        "ISFJ",
        "ENFJ",
        "ESFJ",
        "ENFJ",
        "ISTP",
        "ISTP",
        "ESFP",
        "ENFJ",
        "ESTJ",
        "ISTP",
        "ESFP",
        "ESTP",
        "ESTJ",
        "ENFJ",
        "ESTP",
        "ESTJ",
        "ENFJ",
        "ESFJ"
      ],
      "expected": {
        "participantCount": 24,
        "uniqueTypeCount": 7,
        "typeCounts": {
          "ENFJ": 5,
          "ESFJ": 3,
          "ESFP": 3,
          "ESTJ": 4,
          "ESTP": 3,
          "ISFJ": 3,
          "ISTP": 3
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 18,
              "I": 6
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 19,
              "N": 5
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 10,
              "F": 14
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 15,
              "P": 9
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-063",
      "types": [
        "INFP",
        "ISTJ",
        "ISTP",
        "ISTJ",
        "ISFJ",
        "INFJ",
        "INFP",
        "INFP",
        "ESTJ",
        "INFJ",
        "INFJ",
        "INFP",
        "INFP",
        "ISFJ",
        "ESTJ",
        "ISFJ",
        "ISTP",
        "ISTJ",
        "ESFJ",
        "ESFJ",
        "ISTP",
        "ESTJ",
        "ISTJ",
        "ESTJ",
        "INFP",
        "INFJ",
        "ISTJ",
        "ISTP",
        "ESTJ",
        "ISTP",
        "ISTP",
        "ESFJ",
        "ESFJ",
        "ISTP",
        "INFJ",
        "ISFJ",
        "ISTP",
        "ESFJ",
        "ESFJ",
        "ISFJ",
        "ISTP",
        "INFJ",
        "ESFJ",
        "INFP",
        "INFJ",
        "INFJ",
        "ISTP",
        "ISTJ",
        "INFJ",
        "INFJ"
      ],
      "expected": {
        "participantCount": 50,
        "uniqueTypeCount": 7,
        "typeCounts": {
          "ESFJ": 7,
          "ESTJ": 5,
          "INFJ": 10,
          "INFP": 7,
          "ISFJ": 5,
          "ISTJ": 6,
          "ISTP": 10
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 12,
              "I": 38
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 33,
              "N": 17
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 21,
              "F": 29
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 33,
              "P": 17
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-064",
      "types": [
        "ESFJ",
        "INFJ",
        "INTP",
        "ENFP",
        "ESTJ",
        "INTJ",
        "INTP",
        "INFJ",
        "ESFP",
        "ESFJ",
        "ESFJ",
        "ENFJ",
        "ESTJ",
        "ENFJ",
        "ESFJ",
        "ESTJ",
        "ESFP",
        "ESTJ",
        "ENFJ",
        "INTP",
        "ESTP",
        "ESTP",
        "INTJ",
        "INFP",
        "ENFP",
        "ESFP",
        "ESFP",
        "INTJ",
        "ENFJ",
        "ENFP",
        "ESTP",
        "INFJ",
        "INFP",
        "ESTJ",
        "INFJ",
        "ESFP",
        "INTP",
        "ESTP",
        "INTJ",
        "ESFJ",
        "ESTJ",
        "ENFP",
        "ISFJ",
        "ISFJ",
        "ISFJ",
        "ESTJ",
        "INFP",
        "ENFJ",
        "ENFP",
        "INFJ",
        "INFP",
        "ESFJ",
        "ISFJ",
        "ESFP",
        "ISFJ",
        "ISFJ"
      ],
      "expected": {
        "participantCount": 56,
        "uniqueTypeCount": 11,
        "typeCounts": {
          "ENFJ": 5,
          "ENFP": 5,
          "ESFJ": 6,
          "ESFP": 6,
          "ESTJ": 7,
          "ESTP": 4,
          "INFJ": 5,
          "INFP": 4,
          "INTJ": 4,
          "INTP": 4,
          "ISFJ": 6
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 33,
              "I": 23
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 29,
              "N": 27
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 19,
              "F": 37
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 33,
              "P": 23
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-065",
      "types": [
        "ENFJ",
        "ESFP",
        "ENFJ",
        "ESFP",
        "ENFJ",
        "ESFP",
        "ESFP",
        "ENFJ",
        "ESFP",
        "ENFJ"
      ],
      "expected": {
        "participantCount": 10,
        "uniqueTypeCount": 2,
        "typeCounts": {
          "ENFJ": 5,
          "ESFP": 5
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 10,
              "I": 0
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 5,
              "N": 5
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 0,
              "F": 10
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 5,
              "P": 5
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-066",
      "types": [
        "ENTJ",
        "ISTJ",
        "ESFJ",
        "ISFP",
        "INFJ",
        "ISTJ",
        "INFJ",
        "INFJ",
        "ISTJ",
        "ESFJ",
        "INTJ",
        "ENTJ",
        "ENTJ",
        "ENFP",
        "ISFP",
        "ESTJ",
        "INTP",
        "INFP",
        "ESFP",
        "ENFP",
        "INFJ",
        "ENFP",
        "ESFJ",
        "ISTJ",
        "ESTJ",
        "ISTJ",
        "ESFJ",
        "ISTP",
        "INTP",
        "ESTJ",
        "ENFJ",
        "ISTP",
        "ISTJ",
        "ISTJ"
      ],
      "expected": {
        "participantCount": 34,
        "uniqueTypeCount": 13,
        "typeCounts": {
          "ENFJ": 1,
          "ENFP": 3,
          "ENTJ": 3,
          "ESFJ": 4,
          "ESFP": 1,
          "ESTJ": 3,
          "INFJ": 4,
          "INFP": 1,
          "INTJ": 1,
          "INTP": 2,
          "ISFP": 2,
          "ISTJ": 7,
          "ISTP": 2
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 15,
              "I": 19
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 19,
              "N": 15
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 18,
              "F": 16
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 23,
              "P": 11
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-067",
      "types": [
        "ESFJ",
        "ENFJ",
        "ENFP",
        "INTJ",
        "ESFJ",
        "INTJ",
        "ENFJ",
        "ESFJ",
        "ESTJ",
        "ENTJ",
        "ENFP",
        "ISTJ",
        "INTJ",
        "ENTP",
        "ISTP",
        "ENFP",
        "ISTJ",
        "ESFP",
        "ESTJ"
      ],
      "expected": {
        "participantCount": 19,
        "uniqueTypeCount": 10,
        "typeCounts": {
          "ENFJ": 2,
          "ENFP": 3,
          "ENTJ": 1,
          "ENTP": 1,
          "ESFJ": 3,
          "ESFP": 1,
          "ESTJ": 2,
          "INTJ": 3,
          "ISTJ": 2,
          "ISTP": 1
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 13,
              "I": 6
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 9,
              "N": 10
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 10,
              "F": 9
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 13,
              "P": 6
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-068",
      "types": [
        "INTJ",
        "ISTP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ISTP",
        "INFP",
        "INTJ",
        "INTJ",
        "INTJ",
        "ENFP",
        "ISTP",
        "ENFP",
        "INTJ",
        "INTJ",
        "INTJ",
        "ISTP",
        "ISTP",
        "INFP",
        "INTJ",
        "INFP",
        "INFP",
        "INTJ",
        "ENFP",
        "INTJ"
      ],
      "expected": {
        "participantCount": 25,
        "uniqueTypeCount": 4,
        "typeCounts": {
          "ENFP": 6,
          "INFP": 4,
          "INTJ": 10,
          "ISTP": 5
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 6,
              "I": 19
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 5,
              "N": 20
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 15,
              "F": 10
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 10,
              "P": 15
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-069",
      "types": [
        "INTJ",
        "ESTJ",
        "INFP",
        "ISFJ",
        "ESTJ",
        "ENTP",
        "ENFJ",
        "INTP",
        "ENFJ",
        "ESTJ",
        "ESFJ",
        "ESFJ",
        "INFP",
        "INFP",
        "INFJ",
        "ESTJ",
        "ENFJ",
        "ESTJ",
        "ENFJ",
        "INTJ",
        "INFJ",
        "INFJ",
        "ENTP"
      ],
      "expected": {
        "participantCount": 23,
        "uniqueTypeCount": 9,
        "typeCounts": {
          "ENFJ": 4,
          "ENTP": 2,
          "ESFJ": 2,
          "ESTJ": 5,
          "INFJ": 3,
          "INFP": 3,
          "INTJ": 2,
          "INTP": 1,
          "ISFJ": 1
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 13,
              "I": 10
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 8,
              "N": 15
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 10,
              "F": 13
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 17,
              "P": 6
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-070",
      "types": [
        "ISFP",
        "INTP",
        "ISFP",
        "ISFP",
        "ENTJ",
        "ISTJ",
        "ENTJ",
        "ESTJ",
        "INTP",
        "ENTJ",
        "INTP",
        "ISFP",
        "INTP",
        "ISFP",
        "ESTJ",
        "INTP",
        "ISFP",
        "ESTJ",
        "ESTJ",
        "ENTP",
        "ISTJ",
        "ENTJ",
        "ISFP",
        "ISTJ",
        "INTP",
        "ESTJ",
        "ENTP",
        "ENTP",
        "ENTJ",
        "ENTP",
        "ENTP",
        "INTP",
        "ISTJ",
        "ISFP",
        "ENTJ",
        "ISFP",
        "ISFP",
        "ENTP",
        "ENTJ",
        "ISFP",
        "ESTJ",
        "INTP",
        "ESTJ",
        "ESTJ",
        "ENTJ",
        "ISTJ",
        "ISTJ",
        "ISTJ",
        "ENTJ",
        "INTP",
        "ISTJ",
        "ISFP",
        "ISFP",
        "ENTP",
        "ESTJ",
        "ESTJ",
        "ENTJ",
        "ISTJ",
        "ESTJ",
        "ENTJ",
        "INTP",
        "ESTJ",
        "INTP",
        "ENTJ"
      ],
      "expected": {
        "participantCount": 64,
        "uniqueTypeCount": 6,
        "typeCounts": {
          "ENTJ": 12,
          "ENTP": 7,
          "ESTJ": 12,
          "INTP": 11,
          "ISFP": 13,
          "ISTJ": 9
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 31,
              "I": 33
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 34,
              "N": 30
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 51,
              "F": 13
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 33,
              "P": 31
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-071",
      "types": [
        "INTP",
        "ENTP",
        "ESTP",
        "INTJ",
        "ESFJ",
        "ISFP",
        "ISTJ",
        "ESFJ",
        "ISFP",
        "INFP",
        "ENTP",
        "ISFP",
        "INTJ",
        "ISTJ",
        "ESFJ",
        "INTJ",
        "ENTP",
        "ISFP",
        "INFP",
        "INTP",
        "INTP",
        "ESFP",
        "ISFJ",
        "ISFP",
        "ISFP",
        "ESTP",
        "ESTP",
        "ENFJ",
        "ESFP",
        "INFP",
        "ESFP",
        "ESFP",
        "ISTJ",
        "INTJ",
        "INFP",
        "ENTJ",
        "ENTJ",
        "INFP",
        "ISTJ",
        "ESFP",
        "ESTP",
        "ENTP",
        "ISTJ",
        "ESFP",
        "ENFJ",
        "ESTP",
        "INTP",
        "ISFJ",
        "INTP",
        "ESTP",
        "ENTJ",
        "INFP",
        "INTJ",
        "ISTJ",
        "ESFP",
        "ESFJ",
        "ISTJ",
        "ESFP"
      ],
      "expected": {
        "participantCount": 58,
        "uniqueTypeCount": 12,
        "typeCounts": {
          "ENFJ": 2,
          "ENTJ": 3,
          "ENTP": 4,
          "ESFJ": 4,
          "ESFP": 8,
          "ESTP": 6,
          "INFP": 6,
          "INTJ": 5,
          "INTP": 5,
          "ISFJ": 2,
          "ISFP": 6,
          "ISTJ": 7
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 27,
              "I": 31
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 33,
              "N": 25
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 30,
              "F": 28
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 23,
              "P": 35
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-072",
      "types": [
        "ISFJ",
        "ESFJ",
        "INFP",
        "INFP",
        "ESTP",
        "ESFP",
        "ISFP",
        "ISFJ",
        "ESTP",
        "ENTJ",
        "ESTP",
        "ENTP",
        "ENTP",
        "ENTJ",
        "ISFJ",
        "ENTP",
        "ESTP",
        "ESFP",
        "INFP",
        "ESTJ",
        "INFP",
        "ISTP",
        "ESTJ",
        "ISFP",
        "INFP",
        "ENTP",
        "ENTP",
        "ESFJ",
        "ESTP",
        "ISFP",
        "ESFP",
        "ENFP",
        "ESTJ",
        "ESTJ",
        "ISFP",
        "ENTP",
        "ESFJ",
        "ISTJ",
        "ESTJ",
        "INFP",
        "ENFP",
        "ISTP",
        "ISTJ",
        "ISFJ",
        "ENTP",
        "ESTJ"
      ],
      "expected": {
        "participantCount": 46,
        "uniqueTypeCount": 12,
        "typeCounts": {
          "ENFP": 2,
          "ENTJ": 2,
          "ENTP": 7,
          "ESFJ": 3,
          "ESFP": 3,
          "ESTJ": 6,
          "ESTP": 5,
          "INFP": 6,
          "ISFJ": 4,
          "ISFP": 4,
          "ISTJ": 2,
          "ISTP": 2
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 28,
              "I": 18
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 29,
              "N": 17
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 24,
              "F": 22
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 17,
              "P": 29
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-073",
      "types": [
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ"
      ],
      "expected": {
        "participantCount": 41,
        "uniqueTypeCount": 1,
        "typeCounts": {
          "ENFJ": 41
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 41,
              "I": 0
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 0,
              "N": 41
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 0,
              "F": 41
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 41,
              "P": 0
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-074",
      "types": [
        "ISTJ",
        "ENTP",
        "INFJ",
        "ISTP",
        "ISFJ",
        "ISFJ",
        "INFP",
        "ENFP",
        "ESTP",
        "ESTJ",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENTJ",
        "ESTP",
        "ISTJ",
        "ISTP",
        "ESFJ",
        "ENTP",
        "INFP",
        "ISFP",
        "ENTP",
        "ENFP",
        "ESTJ",
        "ENFJ",
        "ENFP"
      ],
      "expected": {
        "participantCount": 26,
        "uniqueTypeCount": 13,
        "typeCounts": {
          "ENFJ": 1,
          "ENFP": 3,
          "ENTJ": 1,
          "ENTP": 6,
          "ESFJ": 1,
          "ESTJ": 2,
          "ESTP": 2,
          "INFJ": 1,
          "INFP": 2,
          "ISFJ": 2,
          "ISFP": 1,
          "ISTJ": 2,
          "ISTP": 2
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 16,
              "I": 10
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 12,
              "N": 14
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 15,
              "F": 11
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 10,
              "P": 16
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-075",
      "types": [
        "ESFP",
        "INFP",
        "ESFJ",
        "ENTJ",
        "ENTJ",
        "ESTP",
        "ISTJ",
        "ISTP",
        "ESFJ",
        "ESTP",
        "ENTJ",
        "INFP",
        "ENTJ",
        "ENTP",
        "ISFJ",
        "ENTJ",
        "ESTJ",
        "ISTJ",
        "ESTJ",
        "ESTP",
        "ESFJ",
        "INFP",
        "ESTJ",
        "ISTJ",
        "ISFJ",
        "ESTP",
        "ISTP",
        "INFP",
        "ESFJ",
        "ENTP",
        "ESFJ",
        "ISTJ",
        "INTJ",
        "ISTJ",
        "ESFP",
        "ESFJ",
        "INFP",
        "INFP",
        "INFP",
        "ESTP",
        "ISTP",
        "ISTJ",
        "ESFP",
        "ENTP",
        "ESFJ",
        "ISFJ",
        "ISTP",
        "ISTJ",
        "ESFJ",
        "ISFJ",
        "ESTP",
        "ISTJ",
        "ESFP",
        "ENTP",
        "ESFP",
        "ENTJ",
        "ENTJ",
        "INFP",
        "ESFP",
        "INFP",
        "ESFP",
        "ISTJ"
      ],
      "expected": {
        "participantCount": 62,
        "uniqueTypeCount": 11,
        "typeCounts": {
          "ENTJ": 7,
          "ENTP": 4,
          "ESFJ": 8,
          "ESFP": 7,
          "ESTJ": 3,
          "ESTP": 6,
          "INFP": 9,
          "INTJ": 1,
          "ISFJ": 4,
          "ISTJ": 9,
          "ISTP": 4
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 35,
              "I": 27
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 41,
              "N": 21
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 34,
              "F": 28
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 32,
              "P": 30
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-076",
      "types": [
        "INFJ",
        "INTP",
        "ISFP",
        "ESTP",
        "ISFP",
        "ENFP",
        "INTP",
        "ISTJ",
        "ESTP",
        "ISTP",
        "ENFP",
        "ISTJ",
        "ESTJ",
        "ENTJ",
        "ISTJ",
        "ISFJ",
        "ENFJ",
        "ESTP",
        "ESFP",
        "INTP",
        "ISFJ",
        "INTJ",
        "ENFP",
        "INFP",
        "ISFP",
        "INFJ",
        "INTJ",
        "ISFP",
        "ENFJ",
        "ESTP",
        "ENFJ",
        "INTJ",
        "ESTJ",
        "ISTP",
        "INTP",
        "ESFP",
        "ISTJ",
        "ENTP",
        "INFJ",
        "ISFJ",
        "ISTJ",
        "ISTP",
        "ISTJ",
        "ISTP",
        "ISFP",
        "ENTP",
        "ENFP",
        "INFJ",
        "ENFJ",
        "ISTJ",
        "ENTP",
        "ENTP",
        "ESFP",
        "ENFP",
        "ESFJ",
        "ESTJ",
        "ISFP"
      ],
      "expected": {
        "participantCount": 57,
        "uniqueTypeCount": 16,
        "typeCounts": {
          "ENFJ": 4,
          "ENFP": 5,
          "ENTJ": 1,
          "ENTP": 4,
          "ESFJ": 1,
          "ESFP": 3,
          "ESTJ": 3,
          "ESTP": 4,
          "INFJ": 4,
          "INFP": 1,
          "INTJ": 3,
          "INTP": 4,
          "ISFJ": 3,
          "ISFP": 6,
          "ISTJ": 7,
          "ISTP": 4
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 25,
              "I": 32
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 31,
              "N": 26
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 30,
              "F": 27
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 26,
              "P": 31
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-077",
      "types": [
        "INTP",
        "ESFJ",
        "ISFJ",
        "ESFJ",
        "ENFJ",
        "INFJ",
        "ESTP",
        "ISFP",
        "ESTP",
        "ISFP",
        "ISTJ",
        "ENFJ",
        "ISFP",
        "ISFP",
        "ISFP",
        "ISTP",
        "ISFJ",
        "ESFJ",
        "INFJ",
        "ISTJ",
        "ISTJ",
        "ISFJ",
        "ESFJ",
        "ISTP",
        "ISTJ",
        "INFP",
        "INTP",
        "ISTP",
        "INFP",
        "ESTP",
        "ISFP",
        "INTP",
        "ESFP",
        "ISTP",
        "ISTJ",
        "INFJ",
        "ISFP",
        "INFP",
        "ESFP",
        "INFP",
        "ISTJ",
        "ISFJ",
        "ISTJ",
        "ESFJ",
        "INFP",
        "ISFP",
        "ESFJ"
      ],
      "expected": {
        "participantCount": 47,
        "uniqueTypeCount": 11,
        "typeCounts": {
          "ENFJ": 2,
          "ESFJ": 6,
          "ESFP": 2,
          "ESTP": 3,
          "INFJ": 3,
          "INFP": 5,
          "INTP": 3,
          "ISFJ": 4,
          "ISFP": 8,
          "ISTJ": 7,
          "ISTP": 4
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 13,
              "I": 34
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 34,
              "N": 13
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 17,
              "F": 30
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 22,
              "P": 25
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-078",
      "types": [
        "INTJ",
        "ISFJ",
        "ISFJ",
        "ENFJ",
        "INTP",
        "INTJ",
        "INTP",
        "ESTJ",
        "ENFJ",
        "INTJ",
        "ISFJ",
        "ISFP",
        "ISFJ",
        "INTJ",
        "ESTP"
      ],
      "expected": {
        "participantCount": 15,
        "uniqueTypeCount": 7,
        "typeCounts": {
          "ENFJ": 2,
          "ESTJ": 1,
          "ESTP": 1,
          "INTJ": 4,
          "INTP": 2,
          "ISFJ": 4,
          "ISFP": 1
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 4,
              "I": 11
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 7,
              "N": 8
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 8,
              "F": 7
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 11,
              "P": 4
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-079",
      "types": [
        "INFP",
        "ENTP",
        "INFP",
        "ENTP",
        "INFP",
        "ISTP",
        "ISTP",
        "ISTP",
        "ESFJ",
        "ISTP",
        "ENTP",
        "INFJ",
        "ISTP",
        "ENTP",
        "INFP",
        "ENTP",
        "INTP",
        "ISFP",
        "ESTP",
        "ISTP",
        "ISTP",
        "ISTP",
        "ENTP",
        "INFP",
        "ENTP",
        "ISFP",
        "ISTP",
        "ESTP",
        "ISTP",
        "INTP",
        "INTP",
        "ISFP",
        "INFP",
        "ENTP",
        "INFP",
        "INFP",
        "ENTP",
        "ESTJ",
        "ENTP",
        "ESFJ",
        "ESTP",
        "ENTP",
        "ISFP"
      ],
      "expected": {
        "participantCount": 43,
        "uniqueTypeCount": 9,
        "typeCounts": {
          "ENTP": 11,
          "ESFJ": 2,
          "ESTJ": 1,
          "ESTP": 3,
          "INFJ": 1,
          "INFP": 8,
          "INTP": 3,
          "ISFP": 4,
          "ISTP": 10
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 17,
              "I": 26
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 20,
              "N": 23
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 28,
              "F": 15
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 4,
              "P": 39
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-080",
      "types": [
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP"
      ],
      "expected": {
        "participantCount": 51,
        "uniqueTypeCount": 1,
        "typeCounts": {
          "ENFP": 51
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 51,
              "I": 0
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 0,
              "N": 51
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 0,
              "F": 51
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 0,
              "P": 51
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-081",
      "types": [
        "INFJ",
        "INFP",
        "ISFP",
        "ESFJ",
        "INFJ",
        "INFJ",
        "ESFJ",
        "ISFP",
        "ENTP",
        "ISFP",
        "ISFP",
        "INFJ",
        "INFP",
        "ISFP",
        "INFJ",
        "ENTP",
        "ESFJ",
        "ESFJ",
        "INFJ",
        "ENTP",
        "ENTP",
        "ISFP",
        "ISFP",
        "ESFJ",
        "INFJ",
        "INFJ",
        "INFP",
        "ISFP",
        "INFJ",
        "INFJ",
        "INFP",
        "ESFJ",
        "ESFJ",
        "ENTP",
        "ISFP",
        "INFP",
        "ISFP",
        "ISFP",
        "ENTP",
        "ENTP",
        "INFJ",
        "INFP",
        "ENTP",
        "ESFJ",
        "ENTP",
        "ESFJ",
        "INFP",
        "ESFJ",
        "INFP",
        "ENTP",
        "ISFP"
      ],
      "expected": {
        "participantCount": 51,
        "uniqueTypeCount": 5,
        "typeCounts": {
          "ENTP": 10,
          "ESFJ": 10,
          "INFJ": 11,
          "INFP": 8,
          "ISFP": 12
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 20,
              "I": 31
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 22,
              "N": 29
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 10,
              "F": 41
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 21,
              "P": 30
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-082",
      "types": [
        "INTJ",
        "ESTJ",
        "ENFJ",
        "ESTJ",
        "INTJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "INTJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ESTJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ESTJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "INTJ",
        "ENFJ",
        "INTJ",
        "ENFJ",
        "ESTJ",
        "INTJ",
        "INTJ",
        "ENFJ",
        "INTJ",
        "ENFJ",
        "INTJ",
        "INTJ",
        "ESTJ",
        "INTJ",
        "ENFJ"
      ],
      "expected": {
        "participantCount": 37,
        "uniqueTypeCount": 3,
        "typeCounts": {
          "ENFJ": 20,
          "ESTJ": 6,
          "INTJ": 11
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 26,
              "I": 11
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 6,
              "N": 31
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 17,
              "F": 20
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 37,
              "P": 0
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-083",
      "types": [
        "INFP",
        "ISFJ",
        "INFP",
        "ENFJ",
        "ENFP",
        "ISFP",
        "ISFP",
        "INFP",
        "ENFP",
        "ENTP",
        "INFP",
        "INTP",
        "ENTP",
        "ENTP",
        "INFJ",
        "ENTP",
        "ENTP",
        "ENFP",
        "ENFJ",
        "INTP",
        "ENTP"
      ],
      "expected": {
        "participantCount": 21,
        "uniqueTypeCount": 8,
        "typeCounts": {
          "ENFJ": 2,
          "ENFP": 3,
          "ENTP": 6,
          "INFJ": 1,
          "INFP": 4,
          "INTP": 2,
          "ISFJ": 1,
          "ISFP": 2
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 11,
              "I": 10
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 3,
              "N": 18
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 8,
              "F": 13
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 4,
              "P": 17
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-084",
      "types": [
        "ISTJ",
        "ISFP",
        "ISFP",
        "ENFP",
        "ISFP",
        "ENFJ",
        "INTJ",
        "INFJ",
        "ENFP",
        "ESTJ",
        "ENTP",
        "INFJ",
        "INTJ",
        "INFP",
        "INTP",
        "ENFJ",
        "ESTP",
        "ISTP",
        "ENFP",
        "INFJ",
        "ENTJ",
        "ISTP",
        "ESTJ",
        "ENTJ",
        "ENTJ",
        "ENFJ",
        "ENFP",
        "ISFP",
        "ENFP",
        "INTJ",
        "INFP",
        "INTP",
        "INTP",
        "ENTP",
        "INFJ",
        "ENFJ",
        "INFJ"
      ],
      "expected": {
        "participantCount": 37,
        "uniqueTypeCount": 13,
        "typeCounts": {
          "ENFJ": 4,
          "ENFP": 5,
          "ENTJ": 3,
          "ENTP": 2,
          "ESTJ": 2,
          "ESTP": 1,
          "INFJ": 5,
          "INFP": 2,
          "INTJ": 3,
          "INTP": 3,
          "ISFP": 4,
          "ISTJ": 1,
          "ISTP": 2
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 17,
              "I": 20
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 10,
              "N": 27
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 17,
              "F": 20
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 18,
              "P": 19
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-085",
      "types": [
        "ESTP",
        "INFP",
        "INFJ",
        "ISFP",
        "INFP",
        "ENTP",
        "ENFP",
        "INTJ",
        "ISFJ",
        "INFP",
        "ISTP",
        "ENFP",
        "ISTP",
        "ESFJ",
        "ENFJ",
        "ESFJ",
        "INTJ",
        "INTP",
        "ESTJ",
        "ESFJ",
        "ESTP"
      ],
      "expected": {
        "participantCount": 21,
        "uniqueTypeCount": 13,
        "typeCounts": {
          "ENFJ": 1,
          "ENFP": 2,
          "ENTP": 1,
          "ESFJ": 3,
          "ESTJ": 1,
          "ESTP": 2,
          "INFJ": 1,
          "INFP": 3,
          "INTJ": 2,
          "INTP": 1,
          "ISFJ": 1,
          "ISFP": 1,
          "ISTP": 2
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 10,
              "I": 11
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 10,
              "N": 11
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 9,
              "F": 12
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 9,
              "P": 12
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-086",
      "types": [
        "ESTP",
        "INTJ",
        "ISFJ",
        "ISFJ",
        "ISFJ",
        "INTJ",
        "ESFP",
        "ENFJ",
        "ENFJ",
        "ISFJ",
        "ESTP",
        "ISFJ",
        "ENFJ",
        "ESFP",
        "ISFJ",
        "ESFP",
        "ESTP",
        "ESTP",
        "ISFJ",
        "INTJ",
        "ISFJ",
        "INTJ"
      ],
      "expected": {
        "participantCount": 22,
        "uniqueTypeCount": 5,
        "typeCounts": {
          "ENFJ": 3,
          "ESFP": 3,
          "ESTP": 4,
          "INTJ": 4,
          "ISFJ": 8
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 10,
              "I": 12
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 15,
              "N": 7
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 8,
              "F": 14
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 15,
              "P": 7
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-087",
      "types": [
        "ESTJ",
        "ENTJ",
        "ESTP",
        "ISTJ",
        "ESTJ",
        "ESFJ",
        "ESFJ",
        "INTP",
        "INTP",
        "ISTJ",
        "ISTJ",
        "ISFP",
        "ESTP",
        "ESTP",
        "ESTJ",
        "ISFJ",
        "ISFJ",
        "ENTJ",
        "ISFJ",
        "ENTJ",
        "ESTJ",
        "ESTJ",
        "INTP",
        "ISFJ",
        "ESTJ",
        "ENTJ",
        "ENFP",
        "ESTJ",
        "ESTJ",
        "ISTJ",
        "INTP",
        "ESFJ",
        "ISTJ",
        "INTP",
        "ISFJ",
        "ENFP",
        "ENFP",
        "ISTP",
        "ESTJ",
        "ISFP",
        "ENFP",
        "ESFJ",
        "ISFJ",
        "ESFJ",
        "ESFJ",
        "ENFP",
        "ESTP",
        "ISFJ",
        "ENTJ",
        "ESTP",
        "ISTP"
      ],
      "expected": {
        "participantCount": 51,
        "uniqueTypeCount": 10,
        "typeCounts": {
          "ENFP": 5,
          "ENTJ": 5,
          "ESFJ": 6,
          "ESTJ": 9,
          "ESTP": 5,
          "INTP": 5,
          "ISFJ": 7,
          "ISFP": 2,
          "ISTJ": 5,
          "ISTP": 2
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 30,
              "I": 21
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 36,
              "N": 15
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 31,
              "F": 20
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 32,
              "P": 19
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-088",
      "types": [
        "ESTJ",
        "ESFJ",
        "ENTP",
        "ISFP",
        "ISFP",
        "ISTP",
        "INFJ",
        "ISTJ",
        "ISTP",
        "INFP",
        "INTJ",
        "ISTP",
        "ISTJ",
        "ESFJ",
        "ESFJ",
        "ESTJ",
        "ESFJ",
        "INTJ",
        "INTJ",
        "ENTP",
        "ISTP",
        "ISTP",
        "INTJ",
        "ISFP",
        "ISTP",
        "ISTJ",
        "ISTJ",
        "ISTP",
        "ESFP",
        "INFJ",
        "ISTJ",
        "ISTP",
        "ESFJ",
        "ESTJ",
        "ESFP"
      ],
      "expected": {
        "participantCount": 35,
        "uniqueTypeCount": 10,
        "typeCounts": {
          "ENTP": 2,
          "ESFJ": 5,
          "ESFP": 2,
          "ESTJ": 3,
          "INFJ": 2,
          "INFP": 1,
          "INTJ": 4,
          "ISFP": 3,
          "ISTJ": 5,
          "ISTP": 8
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 12,
              "I": 23
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 26,
              "N": 9
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 22,
              "F": 13
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 19,
              "P": 16
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-089",
      "types": [
        "ISFP",
        "ISFP",
        "ISFP",
        "ISFP",
        "ISFJ",
        "ISTP",
        "ENFP",
        "ENFP",
        "ISFJ",
        "INFP",
        "ISFP",
        "ISFJ",
        "INFP",
        "ISFJ",
        "ISFJ",
        "ENFP",
        "ISTP",
        "INFJ",
        "INFJ",
        "ISTP",
        "ENFP",
        "ISFJ",
        "ISTP",
        "ESFJ",
        "ISFP",
        "ISTP",
        "ENFP",
        "INFP",
        "ISTP",
        "ISTP",
        "INFJ",
        "ISTP",
        "ISFP",
        "ESFJ",
        "ISFP",
        "ISTP",
        "ESFJ",
        "ISFJ",
        "ENFP",
        "ISFJ",
        "ISTP",
        "ISFJ",
        "ESFJ",
        "ISTP",
        "ESFJ",
        "ESFJ",
        "INFJ",
        "ISFJ",
        "ENFP",
        "ENFP",
        "ISFP",
        "ESFJ",
        "ISFP",
        "ESFJ",
        "ESFJ",
        "ISFP"
      ],
      "expected": {
        "participantCount": 56,
        "uniqueTypeCount": 7,
        "typeCounts": {
          "ENFP": 8,
          "ESFJ": 9,
          "INFJ": 4,
          "INFP": 3,
          "ISFJ": 10,
          "ISFP": 11,
          "ISTP": 11
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 17,
              "I": 39
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 41,
              "N": 15
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 11,
              "F": 45
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 23,
              "P": 33
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-090",
      "types": [
        "INTP",
        "ENFP",
        "INFJ",
        "ISFJ",
        "ISFJ",
        "ISTP",
        "INTP",
        "ENFP",
        "ISFJ",
        "ENFP",
        "ESFJ",
        "ISTJ",
        "ISTP",
        "INTJ",
        "ESFP",
        "INTJ"
      ],
      "expected": {
        "participantCount": 16,
        "uniqueTypeCount": 9,
        "typeCounts": {
          "ENFP": 3,
          "ESFJ": 1,
          "ESFP": 1,
          "INFJ": 1,
          "INTJ": 2,
          "INTP": 2,
          "ISFJ": 3,
          "ISTJ": 1,
          "ISTP": 2
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 5,
              "I": 11
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 8,
              "N": 8
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 7,
              "F": 9
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 8,
              "P": 8
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-091",
      "types": [
        "ISFJ",
        "ENTP",
        "ESTJ",
        "ESFJ",
        "ENTJ",
        "INTP",
        "ESTJ",
        "ISFJ",
        "ISTJ",
        "INFP",
        "ENTP",
        "INFP",
        "ENTP",
        "ENTJ",
        "ENTJ",
        "ISFJ",
        "INFJ",
        "ENTJ",
        "INTJ",
        "ESTJ",
        "ESTJ",
        "ESFJ",
        "ESFJ",
        "ENTJ",
        "INTP",
        "ENFP",
        "ENTJ"
      ],
      "expected": {
        "participantCount": 27,
        "uniqueTypeCount": 11,
        "typeCounts": {
          "ENFP": 1,
          "ENTJ": 6,
          "ENTP": 3,
          "ESFJ": 3,
          "ESTJ": 4,
          "INFJ": 1,
          "INFP": 2,
          "INTJ": 1,
          "INTP": 2,
          "ISFJ": 3,
          "ISTJ": 1
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 17,
              "I": 10
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 11,
              "N": 16
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 17,
              "F": 10
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 19,
              "P": 8
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-092",
      "types": [
        "INTJ",
        "ISFJ",
        "ISFJ",
        "ISFJ",
        "ISFJ",
        "INTJ",
        "INTJ",
        "ISTP",
        "ISFP",
        "INTP",
        "ISTJ",
        "INTP",
        "INFJ",
        "ISTP",
        "INTP",
        "INFP",
        "INFP",
        "ISTP",
        "ISTP",
        "INFJ",
        "ENFP",
        "ESTP",
        "ENFJ",
        "ENFP",
        "INFP",
        "INFJ",
        "INTP",
        "ENFJ",
        "INTJ",
        "ESTP",
        "ISTP",
        "ISFP",
        "ISTP",
        "ISTP",
        "INTJ",
        "ENTJ"
      ],
      "expected": {
        "participantCount": 36,
        "uniqueTypeCount": 12,
        "typeCounts": {
          "ENFJ": 2,
          "ENFP": 2,
          "ENTJ": 1,
          "ESTP": 2,
          "INFJ": 3,
          "INFP": 3,
          "INTJ": 5,
          "INTP": 4,
          "ISFJ": 4,
          "ISFP": 2,
          "ISTJ": 1,
          "ISTP": 7
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 7,
              "I": 29
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 16,
              "N": 20
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 20,
              "F": 16
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 16,
              "P": 20
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-093",
      "types": [
        "INFJ",
        "INFJ",
        "ENTJ",
        "ESTJ",
        "ESFP",
        "ENTJ",
        "ENTP",
        "INFP",
        "ENTP",
        "ESTP",
        "INFJ",
        "INTJ",
        "ENFP",
        "INTP",
        "ESTP",
        "ESFP",
        "ENTP",
        "ENFP",
        "ENTP",
        "INTP",
        "ISTJ",
        "ISTP",
        "INFP",
        "ISFJ",
        "INTP",
        "ENFP",
        "ESFJ",
        "INTJ",
        "ENFJ",
        "INTP",
        "ISFP",
        "INTP",
        "ESFJ",
        "ISFP",
        "ENFJ",
        "ISFJ",
        "INTJ",
        "ESTP",
        "ENFP",
        "ESTP",
        "ESTP",
        "INTJ",
        "ISTJ",
        "INTJ"
      ],
      "expected": {
        "participantCount": 44,
        "uniqueTypeCount": 16,
        "typeCounts": {
          "ENFJ": 2,
          "ENFP": 4,
          "ENTJ": 2,
          "ENTP": 4,
          "ESFJ": 2,
          "ESFP": 2,
          "ESTJ": 1,
          "ESTP": 5,
          "INFJ": 3,
          "INFP": 2,
          "INTJ": 5,
          "INTP": 5,
          "ISFJ": 2,
          "ISFP": 2,
          "ISTJ": 2,
          "ISTP": 1
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 22,
              "I": 22
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 17,
              "N": 27
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 25,
              "F": 19
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 19,
              "P": 25
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-094",
      "types": [
        "ISTP",
        "ISTJ",
        "ESFP",
        "ENFJ",
        "ENFJ",
        "ESTJ",
        "ENFP",
        "ESTP",
        "ISTJ",
        "ESFP",
        "ESTJ",
        "ENFP",
        "ISTJ",
        "ISTJ",
        "INFP",
        "ESTP",
        "ENFP",
        "INTJ",
        "INFP",
        "ISTJ",
        "ENTJ",
        "ENFJ",
        "ENFP",
        "INTJ",
        "ENTJ",
        "ISFP",
        "ESTP",
        "ENTJ",
        "ENTJ",
        "INFJ",
        "INTJ",
        "ESTJ",
        "ESTJ",
        "INFJ",
        "ISTP",
        "INFJ",
        "ISFP",
        "INTJ",
        "ISTJ",
        "ESTP",
        "ISFP",
        "ENFJ",
        "ENFP",
        "ISTJ",
        "ESTJ",
        "ENTJ",
        "ESTJ",
        "ENFP",
        "ISTP",
        "ISTP",
        "INTJ",
        "INFP",
        "ENFP",
        "INFP",
        "ESTP",
        "ISTJ",
        "INTJ"
      ],
      "expected": {
        "participantCount": 57,
        "uniqueTypeCount": 12,
        "typeCounts": {
          "ENFJ": 4,
          "ENFP": 7,
          "ENTJ": 5,
          "ESFP": 2,
          "ESTJ": 6,
          "ESTP": 5,
          "INFJ": 3,
          "INFP": 4,
          "INTJ": 6,
          "ISFP": 3,
          "ISTJ": 8,
          "ISTP": 4
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 29,
              "I": 28
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 28,
              "N": 29
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 34,
              "F": 23
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 32,
              "P": 25
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-095",
      "types": [
        "ISTP",
        "ESTP",
        "ESTP",
        "ISTJ",
        "ESTJ",
        "INFJ",
        "ENTJ",
        "ISTP",
        "INTJ",
        "ISFJ",
        "INTP",
        "ENTP",
        "ESFP",
        "INTP",
        "INTP",
        "ISTJ",
        "ESTJ",
        "ESFJ",
        "ESTP",
        "INTJ",
        "ENTJ",
        "ENFJ",
        "ENTP",
        "ISTP",
        "ENFP",
        "ENFP",
        "ESFP",
        "ISTP",
        "ESFP",
        "ENFJ",
        "ISFP",
        "INTJ",
        "ENFP",
        "ESFP"
      ],
      "expected": {
        "participantCount": 34,
        "uniqueTypeCount": 15,
        "typeCounts": {
          "ENFJ": 2,
          "ENFP": 3,
          "ENTJ": 2,
          "ENTP": 2,
          "ESFJ": 1,
          "ESFP": 4,
          "ESTJ": 2,
          "ESTP": 3,
          "INFJ": 1,
          "INTJ": 3,
          "INTP": 3,
          "ISFJ": 1,
          "ISFP": 1,
          "ISTJ": 2,
          "ISTP": 4
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 19,
              "I": 15
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 18,
              "N": 16
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 21,
              "F": 13
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 14,
              "P": 20
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-096",
      "types": [
        "INTP",
        "ISFJ",
        "INTP",
        "INTP",
        "ISFJ",
        "INTP",
        "ISFJ",
        "ISFJ",
        "ISFJ",
        "ISFJ",
        "ISFJ",
        "ISFJ",
        "ISFJ",
        "INTP",
        "INTP",
        "ISFJ",
        "ISFJ",
        "INTP",
        "INTP",
        "ISFJ",
        "INTP",
        "ISFJ",
        "INTP",
        "ISFJ",
        "INTP",
        "INTP",
        "ISFJ",
        "INTP",
        "ISFJ",
        "INTP",
        "INTP",
        "ISFJ",
        "INTP"
      ],
      "expected": {
        "participantCount": 33,
        "uniqueTypeCount": 2,
        "typeCounts": {
          "INTP": 16,
          "ISFJ": 17
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 0,
              "I": 33
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 17,
              "N": 16
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 16,
              "F": 17
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 17,
              "P": 16
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-097",
      "types": [
        "ISFP",
        "ENTJ",
        "ENFP",
        "ISFJ",
        "ENFP",
        "ENFP",
        "ENTJ",
        "ENTJ",
        "ESFP",
        "ENTJ",
        "ENFP",
        "ESFP",
        "ENTJ",
        "ENFP",
        "ESFP",
        "ISFJ",
        "ESFP",
        "ISFP",
        "ENFP",
        "ENTJ",
        "ISFJ",
        "ISFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ISFP",
        "ENFP",
        "ISFP",
        "ISFJ",
        "ISFP",
        "ENFP",
        "ISFJ",
        "ENFP",
        "ISFJ",
        "ESFP",
        "ISFP",
        "ISFJ",
        "ENFP",
        "ISFJ",
        "ISFP",
        "ENTJ",
        "ENTJ",
        "ESFP",
        "ENTJ",
        "ESFP",
        "ISFJ",
        "ENTJ",
        "ENFP",
        "ENFP",
        "ISFJ"
      ],
      "expected": {
        "participantCount": 50,
        "uniqueTypeCount": 5,
        "typeCounts": {
          "ENFP": 15,
          "ENTJ": 10,
          "ESFP": 7,
          "ISFJ": 10,
          "ISFP": 8
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 32,
              "I": 18
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 25,
              "N": 25
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 10,
              "F": 40
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 20,
              "P": 30
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-098",
      "types": [
        "ESTJ",
        "ENFJ",
        "ESTJ",
        "ENFJ",
        "ENFJ",
        "ESTJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ESTJ",
        "ESTJ",
        "ENFJ",
        "ENFJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ENFJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ENFJ",
        "ENFJ",
        "ESTJ",
        "ESTJ",
        "ENFJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "ESTJ",
        "ESTJ",
        "ENFJ",
        "ESTJ",
        "ENFJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ENFJ",
        "ESTJ",
        "ENFJ",
        "ENFJ",
        "ESTJ",
        "ENFJ",
        "ESTJ"
      ],
      "expected": {
        "participantCount": 61,
        "uniqueTypeCount": 2,
        "typeCounts": {
          "ENFJ": 28,
          "ESTJ": 33
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 61,
              "I": 0
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 33,
              "N": 28
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 33,
              "F": 28
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 61,
              "P": 0
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-099",
      "types": [
        "INTJ",
        "ESTJ",
        "ESTJ",
        "INTJ",
        "INTJ",
        "ESTJ",
        "ESTJ",
        "INTJ",
        "ESTJ",
        "ESTJ",
        "INTJ"
      ],
      "expected": {
        "participantCount": 11,
        "uniqueTypeCount": 2,
        "typeCounts": {
          "ESTJ": 6,
          "INTJ": 5
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 6,
              "I": 5
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 6,
              "N": 5
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 11,
              "F": 0
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 11,
              "P": 0
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-100",
      "types": [
        "ENFP",
        "ISTJ"
      ],
      "expected": {
        "participantCount": 2,
        "uniqueTypeCount": 2,
        "typeCounts": {
          "ENFP": 1,
          "ISTJ": 1
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 1,
              "I": 1
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 1,
              "N": 1
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 1,
              "F": 1
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 1,
              "P": 1
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-101",
      "types": [
        "ENFJ",
        "ISTP",
        "ESTP",
        "ESFP",
        "ENFP",
        "ESTJ",
        "ISFJ",
        "INTJ",
        "ISTJ",
        "ISFP",
        "ISFP",
        "ISFJ",
        "ESTP",
        "ENTJ",
        "ISFJ",
        "ISTP",
        "ESFP",
        "ISFJ",
        "ENFP",
        "INTP",
        "INTJ",
        "INFJ",
        "INFP",
        "ESTP",
        "ESTP",
        "INFJ",
        "ENTJ",
        "INFJ",
        "ISTJ",
        "ISFP",
        "ENTJ",
        "INFJ",
        "ENFP",
        "ISFJ",
        "INTP",
        "ISTP",
        "ESFP",
        "INTP",
        "ENTJ",
        "INTP"
      ],
      "expected": {
        "participantCount": 40,
        "uniqueTypeCount": 14,
        "typeCounts": {
          "ENFJ": 1,
          "ENFP": 3,
          "ENTJ": 4,
          "ESFP": 3,
          "ESTJ": 1,
          "ESTP": 4,
          "INFJ": 4,
          "INFP": 1,
          "INTJ": 2,
          "INTP": 4,
          "ISFJ": 5,
          "ISFP": 3,
          "ISTJ": 2,
          "ISTP": 3
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 16,
              "I": 24
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 21,
              "N": 19
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 20,
              "F": 20
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 19,
              "P": 21
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-102",
      "types": [
        "ESFJ",
        "ESFJ",
        "ISTJ",
        "ESTP",
        "ENTJ",
        "ENFP",
        "ISTJ",
        "INFJ",
        "INFJ",
        "ESTP",
        "ENTJ",
        "ENFP",
        "ESTP",
        "ISTP",
        "ISTP",
        "ENTJ",
        "ENTP",
        "ISTJ",
        "ISFJ",
        "INFJ",
        "ISFJ",
        "ENTJ",
        "ESTP",
        "ISTJ",
        "ISTP",
        "ENTJ",
        "ISFJ",
        "ENTJ",
        "ENTP",
        "ENTP",
        "INFJ",
        "ESTP",
        "ENFP"
      ],
      "expected": {
        "participantCount": 33,
        "uniqueTypeCount": 9,
        "typeCounts": {
          "ENFP": 3,
          "ENTJ": 6,
          "ENTP": 3,
          "ESFJ": 2,
          "ESTP": 5,
          "INFJ": 4,
          "ISFJ": 3,
          "ISTJ": 4,
          "ISTP": 3
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 19,
              "I": 14
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 17,
              "N": 16
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 21,
              "F": 12
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 19,
              "P": 14
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-103",
      "types": [
        "ENTJ",
        "ENTJ",
        "ISTP",
        "ISTP",
        "ISTP",
        "ISTP",
        "ISTP",
        "ENTJ",
        "ENTJ",
        "ISTP",
        "ISTP",
        "ISTP",
        "ISTP",
        "ENTJ",
        "ISTP",
        "ENTJ",
        "ISTP",
        "ISTP",
        "ENTJ",
        "ENTJ",
        "ENTJ",
        "ENTJ",
        "ISTP",
        "ENTJ",
        "ISTP",
        "ISTP",
        "ISTP",
        "ENTJ",
        "ENTJ",
        "ENTJ",
        "ENTJ",
        "ENTJ",
        "ISTP",
        "ISTP"
      ],
      "expected": {
        "participantCount": 34,
        "uniqueTypeCount": 2,
        "typeCounts": {
          "ENTJ": 16,
          "ISTP": 18
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 16,
              "I": 18
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 18,
              "N": 16
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 34,
              "F": 0
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 16,
              "P": 18
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-104",
      "types": [
        "ENTP",
        "ENTJ",
        "ESFJ",
        "ISTP",
        "ISFP",
        "ENTJ",
        "INFJ",
        "ESFJ",
        "INFP",
        "INFJ",
        "ENTJ",
        "ESFJ",
        "ESTP",
        "ESTJ",
        "ISTP",
        "ESFJ",
        "INTJ",
        "ESTP",
        "ISFP",
        "INFP",
        "INTJ",
        "INTJ",
        "ENTJ",
        "ENTP",
        "INFP",
        "ESTP",
        "ESTP",
        "ESTP",
        "ESTJ",
        "ESFJ",
        "ESFJ",
        "INTJ",
        "ENTP",
        "ESFJ",
        "ESFJ",
        "ISTP",
        "ESTP",
        "ENTJ",
        "INFJ",
        "INTJ",
        "INFP",
        "ENTJ",
        "ENTJ",
        "INFJ",
        "ENTJ",
        "ENTP",
        "INTJ",
        "ISFP",
        "ESFJ",
        "ISFP",
        "INFP",
        "ESTP",
        "ISTP",
        "INTJ",
        "ISTP",
        "INFP",
        "ESFJ",
        "INFP",
        "ISTP"
      ],
      "expected": {
        "participantCount": 59,
        "uniqueTypeCount": 10,
        "typeCounts": {
          "ENTJ": 8,
          "ENTP": 4,
          "ESFJ": 10,
          "ESTJ": 2,
          "ESTP": 7,
          "INFJ": 4,
          "INFP": 7,
          "INTJ": 7,
          "ISFP": 4,
          "ISTP": 6
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 31,
              "I": 28
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 29,
              "N": 30
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 34,
              "F": 25
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 31,
              "P": 28
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-105",
      "types": [
        "ENFP",
        "INFJ",
        "INTJ",
        "INTJ",
        "INTJ",
        "ESFJ",
        "INTP",
        "ESFJ",
        "ENFP",
        "ISTP",
        "ENFP",
        "ESFP",
        "ENTJ",
        "ESFJ",
        "ESFJ",
        "ISTP",
        "ENTJ",
        "INTP",
        "ENTJ"
      ],
      "expected": {
        "participantCount": 19,
        "uniqueTypeCount": 8,
        "typeCounts": {
          "ENFP": 3,
          "ENTJ": 3,
          "ESFJ": 4,
          "ESFP": 1,
          "INFJ": 1,
          "INTJ": 3,
          "INTP": 2,
          "ISTP": 2
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 11,
              "I": 8
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 7,
              "N": 12
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 10,
              "F": 9
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 11,
              "P": 8
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-106",
      "types": [
        "ISFJ",
        "ISTP",
        "ISFJ",
        "ISFJ",
        "ISFJ",
        "ISTP",
        "ESTJ",
        "ISTP"
      ],
      "expected": {
        "participantCount": 8,
        "uniqueTypeCount": 3,
        "typeCounts": {
          "ESTJ": 1,
          "ISFJ": 4,
          "ISTP": 3
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 1,
              "I": 7
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 8,
              "N": 0
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 4,
              "F": 4
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 5,
              "P": 3
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-107",
      "types": [
        "INFJ",
        "INTJ",
        "ISFP",
        "ESTP",
        "INFJ",
        "ENFJ",
        "ESFP",
        "ISTP",
        "INTJ",
        "ISTP",
        "ESTP",
        "ISFP",
        "ESTP"
      ],
      "expected": {
        "participantCount": 13,
        "uniqueTypeCount": 7,
        "typeCounts": {
          "ENFJ": 1,
          "ESFP": 1,
          "ESTP": 3,
          "INFJ": 2,
          "INTJ": 2,
          "ISFP": 2,
          "ISTP": 2
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 5,
              "I": 8
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 8,
              "N": 5
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 7,
              "F": 6
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 5,
              "P": 8
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-108",
      "types": [
        "ISTP",
        "ISTP",
        "ISTP",
        "ESFJ",
        "ISTP",
        "ESFJ",
        "ESFJ",
        "ISTP",
        "ISTP",
        "ISTP",
        "ISTP",
        "ISTP",
        "ISTP",
        "ESFJ",
        "ISTP",
        "ISTP",
        "ISTP",
        "ISTP",
        "ESFJ",
        "ISTP",
        "ESFJ"
      ],
      "expected": {
        "participantCount": 21,
        "uniqueTypeCount": 2,
        "typeCounts": {
          "ESFJ": 6,
          "ISTP": 15
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 6,
              "I": 15
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 21,
              "N": 0
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 15,
              "F": 6
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 6,
              "P": 15
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-109",
      "types": [
        "ESTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ESTP",
        "ENTP",
        "ENTP",
        "ENTP",
        "ENFP",
        "ESTP",
        "ENTP",
        "ENTP",
        "ENFP",
        "ENTP"
      ],
      "expected": {
        "participantCount": 14,
        "uniqueTypeCount": 3,
        "typeCounts": {
          "ENFP": 2,
          "ENTP": 9,
          "ESTP": 3
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 14,
              "I": 0
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 3,
              "N": 11
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 12,
              "F": 2
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 0,
              "P": 14
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-110",
      "types": [
        "INTP",
        "ISTP",
        "INFJ",
        "ESFP",
        "ISTJ",
        "ISFJ",
        "ESTP",
        "ENTP",
        "ESTJ",
        "ISTP",
        "ESTP",
        "INTJ",
        "ESFP",
        "ESTJ",
        "ISTP",
        "INFP",
        "ENTP",
        "ENTP",
        "ESFP",
        "INTJ"
      ],
      "expected": {
        "participantCount": 20,
        "uniqueTypeCount": 11,
        "typeCounts": {
          "ENTP": 3,
          "ESFP": 3,
          "ESTJ": 2,
          "ESTP": 2,
          "INFJ": 1,
          "INFP": 1,
          "INTJ": 2,
          "INTP": 1,
          "ISFJ": 1,
          "ISTJ": 1,
          "ISTP": 3
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 10,
              "I": 10
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 12,
              "N": 8
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 14,
              "F": 6
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 7,
              "P": 13
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-111",
      "types": [
        "INTJ",
        "ISTJ",
        "INTJ",
        "ISTJ",
        "INTJ",
        "ENTJ",
        "ENTJ",
        "ENTJ",
        "ENTJ",
        "ENFJ",
        "ENTJ",
        "ENFJ",
        "ENTJ",
        "ENFJ",
        "ISTJ",
        "ENFJ",
        "INFP",
        "ENTJ",
        "ENFJ",
        "INTJ",
        "ENFJ",
        "ENFJ",
        "ENFJ",
        "INFP",
        "ISTJ",
        "INTJ",
        "INTJ",
        "INFP",
        "ENFJ",
        "ENTJ",
        "ENFJ",
        "INTJ",
        "ENFJ",
        "ISTJ",
        "INTJ",
        "ENFJ",
        "INFP",
        "ENTJ",
        "ENFJ",
        "ISTJ",
        "ENTJ",
        "ENFJ",
        "ENTJ",
        "ENTJ",
        "ISTJ",
        "INTJ",
        "ISTJ",
        "ENTJ",
        "ISTJ",
        "ISTJ",
        "ENTJ",
        "INFP",
        "ENTJ",
        "ENTJ",
        "INFP",
        "INFP",
        "INTJ",
        "INFP",
        "ENFJ",
        "INFP"
      ],
      "expected": {
        "participantCount": 60,
        "uniqueTypeCount": 5,
        "typeCounts": {
          "ENFJ": 15,
          "ENTJ": 16,
          "INFP": 9,
          "INTJ": 10,
          "ISTJ": 10
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 31,
              "I": 29
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 10,
              "N": 50
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 36,
              "F": 24
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 51,
              "P": 9
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-112",
      "types": [
        "ESTP",
        "ESTP",
        "ISTP",
        "INTP",
        "ESTP",
        "ENFJ",
        "ESTP",
        "ISTP",
        "INFJ",
        "ENFJ",
        "ESTP",
        "INFJ",
        "ESTP",
        "ISTP",
        "ENFJ",
        "ISTP",
        "ESTP",
        "ENFP",
        "ENTJ",
        "ENTJ",
        "INFJ",
        "ISTP",
        "ENFJ",
        "ESTP",
        "ISFP",
        "ISTP",
        "ENFJ",
        "ENFJ",
        "ENTJ",
        "ISTP",
        "ENFP",
        "INFJ"
      ],
      "expected": {
        "participantCount": 32,
        "uniqueTypeCount": 8,
        "typeCounts": {
          "ENFJ": 6,
          "ENFP": 2,
          "ENTJ": 3,
          "ESTP": 8,
          "INFJ": 4,
          "INTP": 1,
          "ISFP": 1,
          "ISTP": 7
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 19,
              "I": 13
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 16,
              "N": 16
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 19,
              "F": 13
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 13,
              "P": 19
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-113",
      "types": [
        "ENTP",
        "ISTP",
        "ISTP",
        "ENTP",
        "ISTP",
        "ENTP",
        "ISTP",
        "ISTP",
        "ISTJ",
        "ISTJ",
        "ENTP",
        "ISTP",
        "ISTP",
        "ENTP",
        "ENTP",
        "ENFJ",
        "ENTP",
        "ENTP",
        "ENTP",
        "ISTP",
        "ISTJ",
        "ISTP",
        "ENFJ",
        "ENTP",
        "ENFJ",
        "ISTP",
        "ENTP",
        "ISTJ",
        "ISTJ",
        "ENTP",
        "ISTP",
        "ENFJ",
        "ISTP",
        "ENTP",
        "ISTP",
        "ENTP",
        "ISTJ",
        "ISTJ",
        "ENTP",
        "ENFJ",
        "ISTP",
        "ENFJ",
        "ENFJ",
        "ISTJ",
        "ENFJ",
        "ISTJ",
        "ISTJ",
        "ISTJ"
      ],
      "expected": {
        "participantCount": 48,
        "uniqueTypeCount": 4,
        "typeCounts": {
          "ENFJ": 8,
          "ENTP": 15,
          "ISTJ": 11,
          "ISTP": 14
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 23,
              "I": 25
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 25,
              "N": 23
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 40,
              "F": 8
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 19,
              "P": 29
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-114",
      "types": [
        "ISFP",
        "INFP",
        "ISFP",
        "ISFJ",
        "ISFJ",
        "ISFP",
        "ISFP",
        "ESFJ",
        "ISFP",
        "INFJ",
        "ENTP",
        "ISFJ",
        "ISFJ",
        "ISFJ",
        "ISFP",
        "ESFJ",
        "ISFJ",
        "INFJ",
        "INFP",
        "ISFJ",
        "ISFP",
        "ENTP",
        "INFP",
        "ISFP",
        "ISFP",
        "INFP",
        "ISFP",
        "ESFJ",
        "ISFJ",
        "ISFP",
        "ENTP",
        "ISFP",
        "ESFJ",
        "ISFJ",
        "ENTP",
        "INFP",
        "ISFP",
        "ISFP",
        "ISFP"
      ],
      "expected": {
        "participantCount": 39,
        "uniqueTypeCount": 6,
        "typeCounts": {
          "ENTP": 4,
          "ESFJ": 4,
          "INFJ": 2,
          "INFP": 5,
          "ISFJ": 9,
          "ISFP": 15
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 8,
              "I": 31
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 28,
              "N": 11
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 4,
              "F": 35
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 15,
              "P": 24
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-115",
      "types": [
        "INTP",
        "ENTP",
        "ESTJ",
        "ESTP",
        "INFP",
        "ENTJ",
        "ISTJ",
        "ISFJ",
        "ISFP",
        "ESTP",
        "ENTJ",
        "ESFP",
        "ENFJ"
      ],
      "expected": {
        "participantCount": 13,
        "uniqueTypeCount": 11,
        "typeCounts": {
          "ENFJ": 1,
          "ENTJ": 2,
          "ENTP": 1,
          "ESFP": 1,
          "ESTJ": 1,
          "ESTP": 2,
          "INFP": 1,
          "INTP": 1,
          "ISFJ": 1,
          "ISFP": 1,
          "ISTJ": 1
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 8,
              "I": 5
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 7,
              "N": 6
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 8,
              "F": 5
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 6,
              "P": 7
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-116",
      "types": [
        "INTJ",
        "INTJ",
        "INFP",
        "INFP",
        "INFP",
        "ENFP",
        "INFJ",
        "INFP",
        "INFJ",
        "INTJ",
        "INTJ",
        "INFP",
        "INFP",
        "INFJ",
        "INFP",
        "INFP",
        "INFJ",
        "INFJ",
        "INFJ",
        "INTJ",
        "INFJ",
        "ENFP",
        "INFJ",
        "INFJ",
        "INFJ",
        "ENFP",
        "INFP",
        "INFP",
        "INFJ",
        "INFJ",
        "INFJ",
        "INFP",
        "INTJ",
        "INFJ",
        "INFJ"
      ],
      "expected": {
        "participantCount": 35,
        "uniqueTypeCount": 4,
        "typeCounts": {
          "ENFP": 3,
          "INFJ": 15,
          "INFP": 11,
          "INTJ": 6
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 3,
              "I": 32
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 0,
              "N": 35
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 6,
              "F": 29
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 21,
              "P": 14
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-117",
      "types": [
        "ESFP",
        "INTJ",
        "ESFP",
        "ESFJ",
        "ESFP",
        "ENTJ",
        "INTP",
        "ESFJ",
        "INTP",
        "INTP",
        "ESFJ",
        "INTP",
        "ESFP",
        "INTJ",
        "ESFJ",
        "INTJ",
        "ESFJ",
        "INTP",
        "INTJ",
        "ENTJ",
        "INTJ",
        "ESFJ",
        "ESFP",
        "ESFJ",
        "INTP",
        "INTJ",
        "INTJ",
        "ESFJ",
        "INTP",
        "INTJ",
        "ESFJ",
        "ENTJ",
        "ENTJ",
        "ESFJ",
        "ENTJ",
        "INTJ",
        "ESFP",
        "INTJ",
        "INTJ",
        "ESFP",
        "INTP",
        "ESFJ",
        "ENTJ",
        "ESFJ",
        "ESFJ",
        "INTJ",
        "ESFP",
        "INTJ",
        "ENTJ",
        "INTJ",
        "INTP",
        "ESFJ",
        "ENTJ",
        "INTJ"
      ],
      "expected": {
        "participantCount": 54,
        "uniqueTypeCount": 5,
        "typeCounts": {
          "ENTJ": 8,
          "ESFJ": 14,
          "ESFP": 8,
          "INTJ": 15,
          "INTP": 9
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 30,
              "I": 24
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 22,
              "N": 32
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 32,
              "F": 22
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 37,
              "P": 17
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-118",
      "types": [
        "ISFJ",
        "ISFP",
        "INTJ",
        "ISTJ",
        "ISFJ",
        "ENTP",
        "ESFP",
        "ENTJ",
        "ESFJ",
        "INFP",
        "ESFP",
        "ENFP",
        "INFP",
        "INTJ",
        "ENFP",
        "ISTJ",
        "ISFJ",
        "ISFJ",
        "INTJ",
        "ESFP",
        "ISFP",
        "INTJ",
        "ENFP",
        "ENTP"
      ],
      "expected": {
        "participantCount": 24,
        "uniqueTypeCount": 10,
        "typeCounts": {
          "ENFP": 3,
          "ENTJ": 1,
          "ENTP": 2,
          "ESFJ": 1,
          "ESFP": 3,
          "INFP": 2,
          "INTJ": 4,
          "ISFJ": 4,
          "ISFP": 2,
          "ISTJ": 2
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 10,
              "I": 14
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 12,
              "N": 12
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 9,
              "F": 15
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 12,
              "P": 12
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-119",
      "types": [
        "ENFJ",
        "INTJ",
        "ENFJ",
        "ENTJ",
        "ISTP",
        "ISTP",
        "ENTJ",
        "INTJ",
        "ISTP",
        "ENTJ",
        "INTJ",
        "ENFJ",
        "ISTP",
        "ISTP",
        "ENFJ",
        "ENFJ",
        "ISTP",
        "ENFJ",
        "ESTP",
        "ENFJ",
        "ISTP",
        "ENTJ",
        "ESTP",
        "ENTJ",
        "ENFJ",
        "INTJ",
        "INTJ",
        "ESTP",
        "INTJ",
        "ISTP",
        "ISTP",
        "ENFJ",
        "ISTP",
        "ENFJ",
        "ENFJ",
        "ISTP",
        "ENFJ",
        "ENFJ"
      ],
      "expected": {
        "participantCount": 38,
        "uniqueTypeCount": 5,
        "typeCounts": {
          "ENFJ": 13,
          "ENTJ": 5,
          "ESTP": 3,
          "INTJ": 6,
          "ISTP": 11
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 21,
              "I": 17
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 14,
              "N": 24
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 25,
              "F": 13
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 24,
              "P": 14
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-120",
      "types": [
        "INTP",
        "INTP",
        "INTP",
        "INFJ",
        "INTP",
        "ESFP",
        "ESFP",
        "INFJ",
        "INTP",
        "INTP",
        "INFJ",
        "ESFP",
        "INFP",
        "ENTP",
        "INTP",
        "ESFP",
        "ENTP",
        "INFJ",
        "INTP",
        "ESFP",
        "INFP",
        "INFJ",
        "ESFP",
        "INFP",
        "INTP",
        "ENTP",
        "ENTP",
        "ESFP",
        "INFP",
        "ENTP",
        "ENTP",
        "INFJ",
        "ESFP",
        "INFJ",
        "INTP",
        "ENTP",
        "INFJ",
        "INFP",
        "INTP",
        "ENTP",
        "ESFP",
        "ENTP",
        "INTP",
        "ENTP",
        "INFP",
        "INTP",
        "ESFP",
        "INTP",
        "INTP",
        "INFP",
        "ESFP",
        "INFP",
        "ENTP",
        "ENTP",
        "INFP",
        "INFP",
        "ESFP",
        "INFP",
        "ENTP",
        "ENTP",
        "ESFP"
      ],
      "expected": {
        "participantCount": 61,
        "uniqueTypeCount": 5,
        "typeCounts": {
          "ENTP": 14,
          "ESFP": 13,
          "INFJ": 8,
          "INFP": 11,
          "INTP": 15
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 27,
              "I": 34
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 13,
              "N": 48
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 29,
              "F": 32
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 8,
              "P": 53
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-121",
      "types": [
        "ESTP",
        "ESTP",
        "ESTP",
        "ISFJ",
        "ISFJ",
        "ESTP",
        "ISFP",
        "ENTJ",
        "INTP",
        "ISTJ",
        "ISTJ",
        "ENFJ",
        "INTP",
        "INTP",
        "ENFP",
        "ENFJ",
        "ENFJ",
        "ESTP",
        "ENFJ",
        "ISFP",
        "ISFP",
        "ENFJ",
        "ENFJ",
        "ENFP",
        "ISTJ",
        "ESTP",
        "ENFJ"
      ],
      "expected": {
        "participantCount": 27,
        "uniqueTypeCount": 8,
        "typeCounts": {
          "ENFJ": 7,
          "ENFP": 2,
          "ENTJ": 1,
          "ESTP": 6,
          "INTP": 3,
          "ISFJ": 2,
          "ISFP": 3,
          "ISTJ": 3
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 16,
              "I": 11
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 14,
              "N": 13
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 13,
              "F": 14
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 13,
              "P": 14
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-122",
      "types": [
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP",
        "ENFP"
      ],
      "expected": {
        "participantCount": 59,
        "uniqueTypeCount": 1,
        "typeCounts": {
          "ENFP": 59
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 59,
              "I": 0
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 0,
              "N": 59
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 0,
              "F": 59
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 0,
              "P": 59
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-123",
      "types": [
        "ENTJ",
        "ISFP",
        "INFJ",
        "ESFJ",
        "ESTP",
        "ISFJ",
        "ISTJ",
        "ISFJ",
        "INFJ",
        "ISFP",
        "INTP",
        "INFP"
      ],
      "expected": {
        "participantCount": 12,
        "uniqueTypeCount": 9,
        "typeCounts": {
          "ENTJ": 1,
          "ESFJ": 1,
          "ESTP": 1,
          "INFJ": 2,
          "INFP": 1,
          "INTP": 1,
          "ISFJ": 2,
          "ISFP": 2,
          "ISTJ": 1
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 3,
              "I": 9
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 7,
              "N": 5
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 4,
              "F": 8
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 7,
              "P": 5
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-124",
      "types": [
        "ESTJ",
        "ESTP",
        "ENFJ",
        "ENFP",
        "ENFJ",
        "ESTP",
        "ENFJ",
        "ISTJ",
        "INTP",
        "ISTP",
        "ISFJ",
        "ENTP",
        "ESTJ",
        "ESTP",
        "ESTP",
        "ENFP",
        "ENFJ",
        "ESTP",
        "ENFJ",
        "ISFJ",
        "INFP",
        "INFP",
        "ENFJ",
        "ESTJ",
        "ISTP",
        "INTP",
        "ENFP",
        "ISTJ",
        "INFJ",
        "ISFJ",
        "ESFJ",
        "ENFJ",
        "ENFJ",
        "INFP",
        "ENFP",
        "ENFP",
        "ISTJ",
        "ENTJ",
        "ENFP",
        "INTP",
        "ISTP",
        "INFJ",
        "ENTJ",
        "ENTP",
        "ENFJ",
        "ISFJ"
      ],
      "expected": {
        "participantCount": 46,
        "uniqueTypeCount": 13,
        "typeCounts": {
          "ENFJ": 9,
          "ENFP": 6,
          "ENTJ": 2,
          "ENTP": 2,
          "ESFJ": 1,
          "ESTJ": 3,
          "ESTP": 5,
          "INFJ": 2,
          "INFP": 3,
          "INTP": 3,
          "ISFJ": 4,
          "ISTJ": 3,
          "ISTP": 3
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 28,
              "I": 18
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 19,
              "N": 27
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 21,
              "F": 25
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 24,
              "P": 22
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-125",
      "types": [
        "ESFJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ESTJ",
        "ISFJ"
      ],
      "expected": {
        "participantCount": 7,
        "uniqueTypeCount": 3,
        "typeCounts": {
          "ESFJ": 1,
          "ESTJ": 5,
          "ISFJ": 1
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 6,
              "I": 1
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 7,
              "N": 0
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 5,
              "F": 2
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 7,
              "P": 0
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-126",
      "types": [
        "INTJ",
        "INTP",
        "ESTJ",
        "INTP",
        "ENTP",
        "ESTP",
        "INFP",
        "INTP",
        "ISFJ",
        "ISFJ"
      ],
      "expected": {
        "participantCount": 10,
        "uniqueTypeCount": 7,
        "typeCounts": {
          "ENTP": 1,
          "ESTJ": 1,
          "ESTP": 1,
          "INFP": 1,
          "INTJ": 1,
          "INTP": 3,
          "ISFJ": 2
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 3,
              "I": 7
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 4,
              "N": 6
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 7,
              "F": 3
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 4,
              "P": 6
            }
          }
        ]
      }
    },
    {
      "fixture_id": "multiplicity-127",
      "types": [
        "ESTP",
        "INFP",
        "INFP",
        "ESFP",
        "ESFP",
        "INFP",
        "INFP",
        "INFP",
        "INFJ",
        "INFJ",
        "ESTP",
        "ESTP",
        "ESTP",
        "INFJ",
        "INFP",
        "ESTP",
        "ISFJ",
        "INFP",
        "ESTP",
        "ESFP",
        "INFP",
        "ESTP"
      ],
      "expected": {
        "participantCount": 22,
        "uniqueTypeCount": 5,
        "typeCounts": {
          "ESFP": 3,
          "ESTP": 7,
          "INFJ": 3,
          "INFP": 8,
          "ISFJ": 1
        },
        "dimensions": [
          {
            "pair": "EI",
            "label": "Energy",
            "counts": {
              "E": 10,
              "I": 12
            }
          },
          {
            "pair": "SN",
            "label": "Information",
            "counts": {
              "S": 11,
              "N": 11
            }
          },
          {
            "pair": "TF",
            "label": "Decisions",
            "counts": {
              "T": 7,
              "F": 15
            }
          },
          {
            "pair": "JP",
            "label": "Approach",
            "counts": {
              "J": 4,
              "P": 18
            }
          }
        ]
      }
    }
  ]
}


==> anc/multiplicity-results.jsonl <==
{"fixture_id":"multiplicity-000","expected":{"participantCount":0,"uniqueTypeCount":0,"typeCounts":[],"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":0,"I":0}},{"pair":"SN","label":"Information","counts":{"S":0,"N":0}},{"pair":"TF","label":"Decisions","counts":{"T":0,"F":0}},{"pair":"JP","label":"Approach","counts":{"J":0,"P":0}}]},"actual":{"participantCount":0,"uniqueTypeCount":0,"typeCounts":{},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":0,"I":0}},{"pair":"SN","label":"Information","counts":{"S":0,"N":0}},{"pair":"TF","label":"Decisions","counts":{"T":0,"F":0}},{"pair":"JP","label":"Approach","counts":{"J":0,"P":0}}]},"mismatch":false}
{"fixture_id":"multiplicity-001","expected":{"participantCount":16,"uniqueTypeCount":16,"typeCounts":{"ENFJ":1,"ENFP":1,"ENTJ":1,"ENTP":1,"ESFJ":1,"ESFP":1,"ESTJ":1,"ESTP":1,"INFJ":1,"INFP":1,"INTJ":1,"INTP":1,"ISFJ":1,"ISFP":1,"ISTJ":1,"ISTP":1},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":8,"I":8}},{"pair":"SN","label":"Information","counts":{"S":8,"N":8}},{"pair":"TF","label":"Decisions","counts":{"T":8,"F":8}},{"pair":"JP","label":"Approach","counts":{"J":8,"P":8}}]},"actual":{"participantCount":16,"uniqueTypeCount":16,"typeCounts":{"ENFJ":1,"ENFP":1,"ENTJ":1,"ENTP":1,"ESFJ":1,"ESFP":1,"ESTJ":1,"ESTP":1,"INFJ":1,"INFP":1,"INTJ":1,"INTP":1,"ISFJ":1,"ISFP":1,"ISTJ":1,"ISTP":1},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":8,"I":8}},{"pair":"SN","label":"Information","counts":{"S":8,"N":8}},{"pair":"TF","label":"Decisions","counts":{"T":8,"F":8}},{"pair":"JP","label":"Approach","counts":{"J":8,"P":8}}]},"mismatch":false}
{"fixture_id":"multiplicity-002","expected":{"participantCount":32,"uniqueTypeCount":16,"typeCounts":{"ENFJ":2,"ENFP":2,"ENTJ":2,"ENTP":2,"ESFJ":2,"ESFP":2,"ESTJ":2,"ESTP":2,"INFJ":2,"INFP":2,"INTJ":2,"INTP":2,"ISFJ":2,"ISFP":2,"ISTJ":2,"ISTP":2},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":16,"I":16}},{"pair":"SN","label":"Information","counts":{"S":16,"N":16}},{"pair":"TF","label":"Decisions","counts":{"T":16,"F":16}},{"pair":"JP","label":"Approach","counts":{"J":16,"P":16}}]},"actual":{"participantCount":32,"uniqueTypeCount":16,"typeCounts":{"ENFJ":2,"ENFP":2,"ENTJ":2,"ENTP":2,"ESFJ":2,"ESFP":2,"ESTJ":2,"ESTP":2,"INFJ":2,"INFP":2,"INTJ":2,"INTP":2,"ISFJ":2,"ISFP":2,"ISTJ":2,"ISTP":2},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":16,"I":16}},{"pair":"SN","label":"Information","counts":{"S":16,"N":16}},{"pair":"TF","label":"Decisions","counts":{"T":16,"F":16}},{"pair":"JP","label":"Approach","counts":{"J":16,"P":16}}]},"mismatch":false}
{"fixture_id":"multiplicity-003","expected":{"participantCount":42,"uniqueTypeCount":5,"typeCounts":{"ENFP":8,"ENTP":10,"ESFP":7,"INFP":9,"INTJ":8},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":25,"I":17}},{"pair":"SN","label":"Information","counts":{"S":7,"N":35}},{"pair":"TF","label":"Decisions","counts":{"T":18,"F":24}},{"pair":"JP","label":"Approach","counts":{"J":8,"P":34}}]},"actual":{"participantCount":42,"uniqueTypeCount":5,"typeCounts":{"ENFP":8,"ENTP":10,"ESFP":7,"INFP":9,"INTJ":8},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":25,"I":17}},{"pair":"SN","label":"Information","counts":{"S":7,"N":35}},{"pair":"TF","label":"Decisions","counts":{"T":18,"F":24}},{"pair":"JP","label":"Approach","counts":{"J":8,"P":34}}]},"mismatch":false}
{"fixture_id":"multiplicity-004","expected":{"participantCount":46,"uniqueTypeCount":5,"typeCounts":{"ENFJ":9,"ENTJ":8,"ENTP":8,"ESFJ":10,"INFP":11},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":35,"I":11}},{"pair":"SN","label":"Information","counts":{"S":10,"N":36}},{"pair":"TF","label":"Decisions","counts":{"T":16,"F":30}},{"pair":"JP","label":"Approach","counts":{"J":27,"P":19}}]},"actual":{"participantCount":46,"uniqueTypeCount":5,"typeCounts":{"ENFJ":9,"ENTJ":8,"ENTP":8,"ESFJ":10,"INFP":11},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":35,"I":11}},{"pair":"SN","label":"Information","counts":{"S":10,"N":36}},{"pair":"TF","label":"Decisions","counts":{"T":16,"F":30}},{"pair":"JP","label":"Approach","counts":{"J":27,"P":19}}]},"mismatch":false}
{"fixture_id":"multiplicity-005","expected":{"participantCount":51,"uniqueTypeCount":8,"typeCounts":{"ENFJ":12,"ENFP":4,"ENTJ":3,"ESFJ":8,"ESFP":8,"ESTP":6,"INFJ":6,"INFP":4},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":41,"I":10}},{"pair":"SN","label":"Information","counts":{"S":22,"N":29}},{"pair":"TF","label":"Decisions","counts":{"T":9,"F":42}},{"pair":"JP","label":"Approach","counts":{"J":29,"P":22}}]},"actual":{"participantCount":51,"uniqueTypeCount":8,"typeCounts":{"ENFJ":12,"ENFP":4,"ENTJ":3,"ESFJ":8,"ESFP":8,"ESTP":6,"INFJ":6,"INFP":4},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":41,"I":10}},{"pair":"SN","label":"Information","counts":{"S":22,"N":29}},{"pair":"TF","label":"Decisions","counts":{"T":9,"F":42}},{"pair":"JP","label":"Approach","counts":{"J":29,"P":22}}]},"mismatch":false}
{"fixture_id":"multiplicity-006","expected":{"participantCount":3,"uniqueTypeCount":2,"typeCounts":{"INTP":2,"ISFJ":1},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":0,"I":3}},{"pair":"SN","label":"Information","counts":{"S":1,"N":2}},{"pair":"TF","label":"Decisions","counts":{"T":2,"F":1}},{"pair":"JP","label":"Approach","counts":{"J":1,"P":2}}]},"actual":{"participantCount":3,"uniqueTypeCount":2,"typeCounts":{"INTP":2,"ISFJ":1},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":0,"I":3}},{"pair":"SN","label":"Information","counts":{"S":1,"N":2}},{"pair":"TF","label":"Decisions","counts":{"T":2,"F":1}},{"pair":"JP","label":"Approach","counts":{"J":1,"P":2}}]},"mismatch":false}
{"fixture_id":"multiplicity-007","expected":{"participantCount":26,"uniqueTypeCount":5,"typeCounts":{"ENFJ":3,"ESFP":2,"ESTJ":9,"INTJ":7,"INTP":5},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":14,"I":12}},{"pair":"SN","label":"Information","counts":{"S":11,"N":15}},{"pair":"TF","label":"Decisions","counts":{"T":21,"F":5}},{"pair":"JP","label":"Approach","counts":{"J":19,"P":7}}]},"actual":{"participantCount":26,"uniqueTypeCount":5,"typeCounts":{"ENFJ":3,"ESFP":2,"ESTJ":9,"INTJ":7,"INTP":5},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":14,"I":12}},{"pair":"SN","label":"Information","counts":{"S":11,"N":15}},{"pair":"TF","label":"Decisions","counts":{"T":21,"F":5}},{"pair":"JP","label":"Approach","counts":{"J":19,"P":7}}]},"mismatch":false}
{"fixture_id":"multiplicity-008","expected":{"participantCount":40,"uniqueTypeCount":6,"typeCounts":{"ENFJ":5,"ESTP":8,"INTP":7,"ISFJ":3,"ISFP":8,"ISTP":9},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":13,"I":27}},{"pair":"SN","label":"Information","counts":{"S":28,"N":12}},{"pair":"TF","label":"Decisions","counts":{"T":24,"F":16}},{"pair":"JP","label":"Approach","counts":{"J":8,"P":32}}]},"actual":{"participantCount":40,"uniqueTypeCount":6,"typeCounts":{"ENFJ":5,"ESTP":8,"INTP":7,"ISFJ":3,"ISFP":8,"ISTP":9},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":13,"I":27}},{"pair":"SN","label":"Information","counts":{"S":28,"N":12}},{"pair":"TF","label":"Decisions","counts":{"T":24,"F":16}},{"pair":"JP","label":"Approach","counts":{"J":8,"P":32}}]},"mismatch":false}
{"fixture_id":"multiplicity-009","expected":{"participantCount":32,"uniqueTypeCount":11,"typeCounts":{"ENFJ":3,"ENFP":1,"ESFP":4,"ESTJ":2,"ESTP":2,"INFJ":7,"INFP":2,"INTJ":4,"INTP":1,"ISFJ":3,"ISTJ":3},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":12,"I":20}},{"pair":"SN","label":"Information","counts":{"S":14,"N":18}},{"pair":"TF","label":"Decisions","counts":{"T":12,"F":20}},{"pair":"JP","label":"Approach","counts":{"J":22,"P":10}}]},"actual":{"participantCount":32,"uniqueTypeCount":11,"typeCounts":{"ENFJ":3,"ENFP":1,"ESFP":4,"ESTJ":2,"ESTP":2,"INFJ":7,"INFP":2,"INTJ":4,"INTP":1,"ISFJ":3,"ISTJ":3},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":12,"I":20}},{"pair":"SN","label":"Information","counts":{"S":14,"N":18}},{"pair":"TF","label":"Decisions","counts":{"T":12,"F":20}},{"pair":"JP","label":"Approach","counts":{"J":22,"P":10}}]},"mismatch":false}
{"fixture_id":"multiplicity-010","expected":{"participantCount":5,"uniqueTypeCount":3,"typeCounts":{"ENFP":3,"ESFJ":1,"ISFJ":1},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":4,"I":1}},{"pair":"SN","label":"Information","counts":{"S":2,"N":3}},{"pair":"TF","label":"Decisions","counts":{"T":0,"F":5}},{"pair":"JP","label":"Approach","counts":{"J":2,"P":3}}]},"actual":{"participantCount":5,"uniqueTypeCount":3,"typeCounts":{"ENFP":3,"ESFJ":1,"ISFJ":1},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":4,"I":1}},{"pair":"SN","label":"Information","counts":{"S":2,"N":3}},{"pair":"TF","label":"Decisions","counts":{"T":0,"F":5}},{"pair":"JP","label":"Approach","counts":{"J":2,"P":3}}]},"mismatch":false}
{"fixture_id":"multiplicity-011","expected":{"participantCount":46,"uniqueTypeCount":12,"typeCounts":{"ENFJ":5,"ENFP":2,"ENTP":5,"ESFJ":4,"ESFP":6,"ESTJ":4,"INFJ":4,"INTJ":3,"INTP":1,"ISFJ":3,"ISTJ":4,"ISTP":5},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":26,"I":20}},{"pair":"SN","label":"Information","counts":{"S":26,"N":20}},{"pair":"TF","label":"Decisions","counts":{"T":22,"F":24}},{"pair":"JP","label":"Approach","counts":{"J":27,"P":19}}]},"actual":{"participantCount":46,"uniqueTypeCount":12,"typeCounts":{"ENFJ":5,"ENFP":2,"ENTP":5,"ESFJ":4,"ESFP":6,"ESTJ":4,"INFJ":4,"INTJ":3,"INTP":1,"ISFJ":3,"ISTJ":4,"ISTP":5},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":26,"I":20}},{"pair":"SN","label":"Information","counts":{"S":26,"N":20}},{"pair":"TF","label":"Decisions","counts":{"T":22,"F":24}},{"pair":"JP","label":"Approach","counts":{"J":27,"P":19}}]},"mismatch":false}
{"fixture_id":"multiplicity-012","expected":{"participantCount":63,"uniqueTypeCount":6,"typeCounts":{"ENFP":10,"ESFJ":14,"ESTP":9,"INFJ":11,"INTJ":7,"ISTP":12},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":33,"I":30}},{"pair":"SN","label":"Information","counts":{"S":35,"N":28}},{"pair":"TF","label":"Decisions","counts":{"T":28,"F":35}},{"pair":"JP","label":"Approach","counts":{"J":32,"P":31}}]},"actual":{"participantCount":63,"uniqueTypeCount":6,"typeCounts":{"ENFP":10,"ESFJ":14,"ESTP":9,"INFJ":11,"INTJ":7,"ISTP":12},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":33,"I":30}},{"pair":"SN","label":"Information","counts":{"S":35,"N":28}},{"pair":"TF","label":"Decisions","counts":{"T":28,"F":35}},{"pair":"JP","label":"Approach","counts":{"J":32,"P":31}}]},"mismatch":false}
{"fixture_id":"multiplicity-013","expected":{"participantCount":7,"uniqueTypeCount":1,"typeCounts":{"ENTJ":7},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":7,"I":0}},{"pair":"SN","label":"Information","counts":{"S":0,"N":7}},{"pair":"TF","label":"Decisions","counts":{"T":7,"F":0}},{"pair":"JP","label":"Approach","counts":{"J":7,"P":0}}]},"actual":{"participantCount":7,"uniqueTypeCount":1,"typeCounts":{"ENTJ":7},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":7,"I":0}},{"pair":"SN","label":"Information","counts":{"S":0,"N":7}},{"pair":"TF","label":"Decisions","counts":{"T":7,"F":0}},{"pair":"JP","label":"Approach","counts":{"J":7,"P":0}}]},"mismatch":false}
{"fixture_id":"multiplicity-014","expected":{"participantCount":5,"uniqueTypeCount":4,"typeCounts":{"ESFJ":1,"INFJ":1,"INTJ":2,"ISFP":1},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":1,"I":4}},{"pair":"SN","label":"Information","counts":{"S":2,"N":3}},{"pair":"TF","label":"Decisions","counts":{"T":2,"F":3}},{"pair":"JP","label":"Approach","counts":{"J":4,"P":1}}]},"actual":{"participantCount":5,"uniqueTypeCount":4,"typeCounts":{"ESFJ":1,"INFJ":1,"INTJ":2,"ISFP":1},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":1,"I":4}},{"pair":"SN","label":"Information","counts":{"S":2,"N":3}},{"pair":"TF","label":"Decisions","counts":{"T":2,"F":3}},{"pair":"JP","label":"Approach","counts":{"J":4,"P":1}}]},"mismatch":false}
{"fixture_id":"multiplicity-015","expected":{"participantCount":59,"uniqueTypeCount":2,"typeCounts":{"ESFP":30,"ISTJ":29},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":30,"I":29}},{"pair":"SN","label":"Information","counts":{"S":59,"N":0}},{"pair":"TF","label":"Decisions","counts":{"T":29,"F":30}},{"pair":"JP","label":"Approach","counts":{"J":29,"P":30}}]},"actual":{"participantCount":59,"uniqueTypeCount":2,"typeCounts":{"ESFP":30,"ISTJ":29},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":30,"I":29}},{"pair":"SN","label":"Information","counts":{"S":59,"N":0}},{"pair":"TF","label":"Decisions","counts":{"T":29,"F":30}},{"pair":"JP","label":"Approach","counts":{"J":29,"P":30}}]},"mismatch":false}
{"fixture_id":"multiplicity-016","expected":{"participantCount":43,"uniqueTypeCount":13,"typeCounts":{"ENFP":3,"ENTJ":1,"ENTP":6,"ESFP":2,"ESTJ":1,"ESTP":4,"INFP":5,"INTJ":3,"INTP":4,"ISFJ":4,"ISFP":4,"ISTJ":4,"ISTP":2},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":17,"I":26}},{"pair":"SN","label":"Information","counts":{"S":21,"N":22}},{"pair":"TF","label":"Decisions","counts":{"T":25,"F":18}},{"pair":"JP","label":"Approach","counts":{"J":13,"P":30}}]},"actual":{"participantCount":43,"uniqueTypeCount":13,"typeCounts":{"ENFP":3,"ENTJ":1,"ENTP":6,"ESFP":2,"ESTJ":1,"ESTP":4,"INFP":5,"INTJ":3,"INTP":4,"ISFJ":4,"ISFP":4,"ISTJ":4,"ISTP":2},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":17,"I":26}},{"pair":"SN","label":"Information","counts":{"S":21,"N":22}},{"pair":"TF","label":"Decisions","counts":{"T":25,"F":18}},{"pair":"JP","label":"Approach","counts":{"J":13,"P":30}}]},"mismatch":false}
{"fixture_id":"multiplicity-017","expected":{"participantCount":16,"uniqueTypeCount":2,"typeCounts":{"ENTP":8,"ESFJ":8},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":16,"I":0}},{"pair":"SN","label":"Information","counts":{"S":8,"N":8}},{"pair":"TF","label":"Decisions","counts":{"T":8,"F":8}},{"pair":"JP","label":"Approach","counts":{"J":8,"P":8}}]},"actual":{"participantCount":16,"uniqueTypeCount":2,"typeCounts":{"ENTP":8,"ESFJ":8},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":16,"I":0}},{"pair":"SN","label":"Information","counts":{"S":8,"N":8}},{"pair":"TF","label":"Decisions","counts":{"T":8,"F":8}},{"pair":"JP","label":"Approach","counts":{"J":8,"P":8}}]},"mismatch":false}
{"fixture_id":"multiplicity-018","expected":{"participantCount":15,"uniqueTypeCount":2,"typeCounts":{"ENTJ":8,"ISFP":7},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":8,"I":7}},{"pair":"SN","label":"Information","counts":{"S":7,"N":8}},{"pair":"TF","label":"Decisions","counts":{"T":8,"F":7}},{"pair":"JP","label":"Approach","counts":{"J":8,"P":7}}]},"actual":{"participantCount":15,"uniqueTypeCount":2,"typeCounts":{"ENTJ":8,"ISFP":7},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":8,"I":7}},{"pair":"SN","label":"Information","counts":{"S":7,"N":8}},{"pair":"TF","label":"Decisions","counts":{"T":8,"F":7}},{"pair":"JP","label":"Approach","counts":{"J":8,"P":7}}]},"mismatch":false}
{"fixture_id":"multiplicity-019","expected":{"participantCount":56,"uniqueTypeCount":4,"typeCounts":{"ENTP":14,"ESTP":18,"ISFJ":15,"ISTP":9},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":32,"I":24}},{"pair":"SN","label":"Information","counts":{"S":42,"N":14}},{"pair":"TF","label":"Decisions","counts":{"T":41,"F":15}},{"pair":"JP","label":"Approach","counts":{"J":15,"P":41}}]},"actual":{"participantCount":56,"uniqueTypeCount":4,"typeCounts":{"ENTP":14,"ESTP":18,"ISFJ":15,"ISTP":9},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":32,"I":24}},{"pair":"SN","label":"Information","counts":{"S":42,"N":14}},{"pair":"TF","label":"Decisions","counts":{"T":41,"F":15}},{"pair":"JP","label":"Approach","counts":{"J":15,"P":41}}]},"mismatch":false}
{"fixture_id":"multiplicity-020","expected":{"participantCount":3,"uniqueTypeCount":3,"typeCounts":{"ESFP":1,"ISFP":1,"ISTP":1},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":1,"I":2}},{"pair":"SN","label":"Information","counts":{"S":3,"N":0}},{"pair":"TF","label":"Decisions","counts":{"T":1,"F":2}},{"pair":"JP","label":"Approach","counts":{"J":0,"P":3}}]},"actual":{"participantCount":3,"uniqueTypeCount":3,"typeCounts":{"ESFP":1,"ISFP":1,"ISTP":1},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":1,"I":2}},{"pair":"SN","label":"Information","counts":{"S":3,"N":0}},{"pair":"TF","label":"Decisions","counts":{"T":1,"F":2}},{"pair":"JP","label":"Approach","counts":{"J":0,"P":3}}]},"mismatch":false}
{"fixture_id":"multiplicity-021","expected":{"participantCount":19,"uniqueTypeCount":1,"typeCounts":{"ENTJ":19},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":19,"I":0}},{"pair":"SN","label":"Information","counts":{"S":0,"N":19}},{"pair":"TF","label":"Decisions","counts":{"T":19,"F":0}},{"pair":"JP","label":"Approach","counts":{"J":19,"P":0}}]},"actual":{"participantCount":19,"uniqueTypeCount":1,"typeCounts":{"ENTJ":19},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":19,"I":0}},{"pair":"SN","label":"Information","counts":{"S":0,"N":19}},{"pair":"TF","label":"Decisions","counts":{"T":19,"F":0}},{"pair":"JP","label":"Approach","counts":{"J":19,"P":0}}]},"mismatch":false}
{"fixture_id":"multiplicity-022","expected":{"participantCount":36,"uniqueTypeCount":5,"typeCounts":{"ESFJ":9,"ESFP":7,"ESTP":10,"INFJ":4,"ISFJ":6},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":26,"I":10}},{"pair":"SN","label":"Information","counts":{"S":32,"N":4}},{"pair":"TF","label":"Decisions","counts":{"T":10,"F":26}},{"pair":"JP","label":"Approach","counts":{"J":19,"P":17}}]},"actual":{"participantCount":36,"uniqueTypeCount":5,"typeCounts":{"ESFJ":9,"ESFP":7,"ESTP":10,"INFJ":4,"ISFJ":6},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":26,"I":10}},{"pair":"SN","label":"Information","counts":{"S":32,"N":4}},{"pair":"TF","label":"Decisions","counts":{"T":10,"F":26}},{"pair":"JP","label":"Approach","counts":{"J":19,"P":17}}]},"mismatch":false}
{"fixture_id":"multiplicity-023","expected":{"participantCount":23,"uniqueTypeCount":5,"typeCounts":{"ENTP":2,"ESFJ":5,"ESTJ":7,"ESTP":4,"INTP":5},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":18,"I":5}},{"pair":"SN","label":"Information","counts":{"S":16,"N":7}},{"pair":"TF","label":"Decisions","counts":{"T":18,"F":5}},{"pair":"JP","label":"Approach","counts":{"J":12,"P":11}}]},"actual":{"participantCount":23,"uniqueTypeCount":5,"typeCounts":{"ENTP":2,"ESFJ":5,"ESTJ":7,"ESTP":4,"INTP":5},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":18,"I":5}},{"pair":"SN","label":"Information","counts":{"S":16,"N":7}},{"pair":"TF","label":"Decisions","counts":{"T":18,"F":5}},{"pair":"JP","label":"Approach","counts":{"J":12,"P":11}}]},"mismatch":false}
{"fixture_id":"multiplicity-024","expected":{"participantCount":34,"uniqueTypeCount":2,"typeCounts":{"ENFJ":21,"ENFP":13},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":34,"I":0}},{"pair":"SN","label":"Information","counts":{"S":0,"N":34}},{"pair":"TF","label":"Decisions","counts":{"T":0,"F":34}},{"pair":"JP","label":"Approach","counts":{"J":21,"P":13}}]},"actual":{"participantCount":34,"uniqueTypeCount":2,"typeCounts":{"ENFJ":21,"ENFP":13},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":34,"I":0}},{"pair":"SN","label":"Information","counts":{"S":0,"N":34}},{"pair":"TF","label":"Decisions","counts":{"T":0,"F":34}},{"pair":"JP","label":"Approach","counts":{"J":21,"P":13}}]},"mismatch":false}
{"fixture_id":"multiplicity-025","expected":{"participantCount":30,"uniqueTypeCount":5,"typeCounts":{"ESTP":6,"INFP":3,"INTJ":8,"ISFJ":8,"ISTP":5},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":6,"I":24}},{"pair":"SN","label":"Information","counts":{"S":19,"N":11}},{"pair":"TF","label":"Decisions","counts":{"T":19,"F":11}},{"pair":"JP","label":"Approach","counts":{"J":16,"P":14}}]},"actual":{"participantCount":30,"uniqueTypeCount":5,"typeCounts":{"ESTP":6,"INFP":3,"INTJ":8,"ISFJ":8,"ISTP":5},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":6,"I":24}},{"pair":"SN","label":"Information","counts":{"S":19,"N":11}},{"pair":"TF","label":"Decisions","counts":{"T":19,"F":11}},{"pair":"JP","label":"Approach","counts":{"J":16,"P":14}}]},"mismatch":false}
{"fixture_id":"multiplicity-026","expected":{"participantCount":4,"uniqueTypeCount":3,"typeCounts":{"ENFJ":1,"ENTP":1,"ISTP":2},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":2,"I":2}},{"pair":"SN","label":"Information","counts":{"S":2,"N":2}},{"pair":"TF","label":"Decisions","counts":{"T":3,"F":1}},{"pair":"JP","label":"Approach","counts":{"J":1,"P":3}}]},"actual":{"participantCount":4,"uniqueTypeCount":3,"typeCounts":{"ENFJ":1,"ENTP":1,"ISTP":2},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":2,"I":2}},{"pair":"SN","label":"Information","counts":{"S":2,"N":2}},{"pair":"TF","label":"Decisions","counts":{"T":3,"F":1}},{"pair":"JP","label":"Approach","counts":{"J":1,"P":3}}]},"mismatch":false}
{"fixture_id":"multiplicity-027","expected":{"participantCount":62,"uniqueTypeCount":6,"typeCounts":{"ENFJ":9,"ENTJ":10,"ENTP":10,"ESTJ":14,"ESTP":7,"INTP":12},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":50,"I":12}},{"pair":"SN","label":"Information","counts":{"S":21,"N":41}},{"pair":"TF","label":"Decisions","counts":{"T":53,"F":9}},{"pair":"JP","label":"Approach","counts":{"J":33,"P":29}}]},"actual":{"participantCount":62,"uniqueTypeCount":6,"typeCounts":{"ENFJ":9,"ENTJ":10,"ENTP":10,"ESTJ":14,"ESTP":7,"INTP":12},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":50,"I":12}},{"pair":"SN","label":"Information","counts":{"S":21,"N":41}},{"pair":"TF","label":"Decisions","counts":{"T":53,"F":9}},{"pair":"JP","label":"Approach","counts":{"J":33,"P":29}}]},"mismatch":false}
{"fixture_id":"multiplicity-028","expected":{"participantCount":62,"uniqueTypeCount":9,"typeCounts":{"ENFJ":6,"ENTJ":5,"ESFJ":3,"ESTP":7,"INFJ":9,"INTJ":10,"INTP":7,"ISTJ":6,"ISTP":9},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":21,"I":41}},{"pair":"SN","label":"Information","counts":{"S":25,"N":37}},{"pair":"TF","label":"Decisions","counts":{"T":44,"F":18}},{"pair":"JP","label":"Approach","counts":{"J":39,"P":23}}]},"actual":{"participantCount":62,"uniqueTypeCount":9,"typeCounts":{"ENFJ":6,"ENTJ":5,"ESFJ":3,"ESTP":7,"INFJ":9,"INTJ":10,"INTP":7,"ISTJ":6,"ISTP":9},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":21,"I":41}},{"pair":"SN","label":"Information","counts":{"S":25,"N":37}},{"pair":"TF","label":"Decisions","counts":{"T":44,"F":18}},{"pair":"JP","label":"Approach","counts":{"J":39,"P":23}}]},"mismatch":false}
{"fixture_id":"multiplicity-029","expected":{"participantCount":52,"uniqueTypeCount":7,"typeCounts":{"ENTJ":9,"ENTP":9,"ESFP":14,"ESTP":10,"INFP":4,"INTP":3,"ISTJ":3},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":42,"I":10}},{"pair":"SN","label":"Information","counts":{"S":27,"N":25}},{"pair":"TF","label":"Decisions","counts":{"T":34,"F":18}},{"pair":"JP","label":"Approach","counts":{"J":12,"P":40}}]},"actual":{"participantCount":52,"uniqueTypeCount":7,"typeCounts":{"ENTJ":9,"ENTP":9,"ESFP":14,"ESTP":10,"INFP":4,"INTP":3,"ISTJ":3},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":42,"I":10}},{"pair":"SN","label":"Information","counts":{"S":27,"N":25}},{"pair":"TF","label":"Decisions","counts":{"T":34,"F":18}},{"pair":"JP","label":"Approach","counts":{"J":12,"P":40}}]},"mismatch":false}
{"fixture_id":"multiplicity-030","expected":{"participantCount":30,"uniqueTypeCount":14,"typeCounts":{"ENFJ":2,"ENTP":1,"ESFJ":2,"ESFP":2,"ESTJ":1,"ESTP":5,"INFJ":1,"INFP":2,"INTJ":3,"INTP":2,"ISFJ":2,"ISFP":4,"ISTJ":2,"ISTP":1},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":13,"I":17}},{"pair":"SN","label":"Information","counts":{"S":19,"N":11}},{"pair":"TF","label":"Decisions","counts":{"T":15,"F":15}},{"pair":"JP","label":"Approach","counts":{"J":13,"P":17}}]},"actual":{"participantCount":30,"uniqueTypeCount":14,"typeCounts":{"ENFJ":2,"ENTP":1,"ESFJ":2,"ESFP":2,"ESTJ":1,"ESTP":5,"INFJ":1,"INFP":2,"INTJ":3,"INTP":2,"ISFJ":2,"ISFP":4,"ISTJ":2,"ISTP":1},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":13,"I":17}},{"pair":"SN","label":"Information","counts":{"S":19,"N":11}},{"pair":"TF","label":"Decisions","counts":{"T":15,"F":15}},{"pair":"JP","label":"Approach","counts":{"J":13,"P":17}}]},"mismatch":false}
{"fixture_id":"multiplicity-031","expected":{"participantCount":53,"uniqueTypeCount":7,"typeCounts":{"ENTP":5,"ESFJ":5,"ESTJ":9,"INFP":6,"ISFP":11,"ISTJ":8,"ISTP":9},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":19,"I":34}},{"pair":"SN","label":"Information","counts":{"S":42,"N":11}},{"pair":"TF","label":"Decisions","counts":{"T":31,"F":22}},{"pair":"JP","label":"Approach","counts":{"J":22,"P":31}}]},"actual":{"participantCount":53,"uniqueTypeCount":7,"typeCounts":{"ENTP":5,"ESFJ":5,"ESTJ":9,"INFP":6,"ISFP":11,"ISTJ":8,"ISTP":9},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":19,"I":34}},{"pair":"SN","label":"Information","counts":{"S":42,"N":11}},{"pair":"TF","label":"Decisions","counts":{"T":31,"F":22}},{"pair":"JP","label":"Approach","counts":{"J":22,"P":31}}]},"mismatch":false}
{"fixture_id":"multiplicity-032","expected":{"participantCount":48,"uniqueTypeCount":1,"typeCounts":{"INTJ":48},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":0,"I":48}},{"pair":"SN","label":"Information","counts":{"S":0,"N":48}},{"pair":"TF","label":"Decisions","counts":{"T":48,"F":0}},{"pair":"JP","label":"Approach","counts":{"J":48,"P":0}}]},"actual":{"participantCount":48,"uniqueTypeCount":1,"typeCounts":{"INTJ":48},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":0,"I":48}},{"pair":"SN","label":"Information","counts":{"S":0,"N":48}},{"pair":"TF","label":"Decisions","counts":{"T":48,"F":0}},{"pair":"JP","label":"Approach","counts":{"J":48,"P":0}}]},"mismatch":false}
{"fixture_id":"multiplicity-033","expected":{"participantCount":19,"uniqueTypeCount":4,"typeCounts":{"ENFP":5,"ENTP":7,"INFJ":5,"ISFP":2},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":12,"I":7}},{"pair":"SN","label":"Information","counts":{"S":2,"N":17}},{"pair":"TF","label":"Decisions","counts":{"T":7,"F":12}},{"pair":"JP","label":"Approach","counts":{"J":5,"P":14}}]},"actual":{"participantCount":19,"uniqueTypeCount":4,"typeCounts":{"ENFP":5,"ENTP":7,"INFJ":5,"ISFP":2},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":12,"I":7}},{"pair":"SN","label":"Information","counts":{"S":2,"N":17}},{"pair":"TF","label":"Decisions","counts":{"T":7,"F":12}},{"pair":"JP","label":"Approach","counts":{"J":5,"P":14}}]},"mismatch":false}
{"fixture_id":"multiplicity-034","expected":{"participantCount":38,"uniqueTypeCount":14,"typeCounts":{"ENFJ":4,"ENFP":2,"ENTJ":1,"ENTP":3,"ESFJ":3,"ESFP":1,"ESTP":4,"INFJ":3,"INFP":4,"INTJ":3,"INTP":3,"ISFJ":1,"ISFP":2,"ISTJ":4},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":18,"I":20}},{"pair":"SN","label":"Information","counts":{"S":15,"N":23}},{"pair":"TF","label":"Decisions","counts":{"T":18,"F":20}},{"pair":"JP","label":"Approach","counts":{"J":19,"P":19}}]},"actual":{"participantCount":38,"uniqueTypeCount":14,"typeCounts":{"ENFJ":4,"ENFP":2,"ENTJ":1,"ENTP":3,"ESFJ":3,"ESFP":1,"ESTP":4,"INFJ":3,"INFP":4,"INTJ":3,"INTP":3,"ISFJ":1,"ISFP":2,"ISTJ":4},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":18,"I":20}},{"pair":"SN","label":"Information","counts":{"S":15,"N":23}},{"pair":"TF","label":"Decisions","counts":{"T":18,"F":20}},{"pair":"JP","label":"Approach","counts":{"J":19,"P":19}}]},"mismatch":false}
{"fixture_id":"multiplicity-035","expected":{"participantCount":57,"uniqueTypeCount":13,"typeCounts":{"ENFJ":3,"ENFP":4,"ENTJ":5,"ESFP":3,"ESTJ":7,"ESTP":1,"INFP":4,"INTJ":6,"INTP":8,"ISFJ":6,"ISFP":4,"ISTJ":2,"ISTP":4},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":23,"I":34}},{"pair":"SN","label":"Information","counts":{"S":27,"N":30}},{"pair":"TF","label":"Decisions","counts":{"T":33,"F":24}},{"pair":"JP","label":"Approach","counts":{"J":29,"P":28}}]},"actual":{"participantCount":57,"uniqueTypeCount":13,"typeCounts":{"ENFJ":3,"ENFP":4,"ENTJ":5,"ESFP":3,"ESTJ":7,"ESTP":1,"INFP":4,"INTJ":6,"INTP":8,"ISFJ":6,"ISFP":4,"ISTJ":2,"ISTP":4},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":23,"I":34}},{"pair":"SN","label":"Information","counts":{"S":27,"N":30}},{"pair":"TF","label":"Decisions","counts":{"T":33,"F":24}},{"pair":"JP","label":"Approach","counts":{"J":29,"P":28}}]},"mismatch":false}
{"fixture_id":"multiplicity-036","expected":{"participantCount":21,"uniqueTypeCount":2,"typeCounts":{"INFP":10,"ISFJ":11},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":0,"I":21}},{"pair":"SN","label":"Information","counts":{"S":11,"N":10}},{"pair":"TF","label":"Decisions","counts":{"T":0,"F":21}},{"pair":"JP","label":"Approach","counts":{"J":11,"P":10}}]},"actual":{"participantCount":21,"uniqueTypeCount":2,"typeCounts":{"INFP":10,"ISFJ":11},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":0,"I":21}},{"pair":"SN","label":"Information","counts":{"S":11,"N":10}},{"pair":"TF","label":"Decisions","counts":{"T":0,"F":21}},{"pair":"JP","label":"Approach","counts":{"J":11,"P":10}}]},"mismatch":false}
{"fixture_id":"multiplicity-037","expected":{"participantCount":5,"uniqueTypeCount":2,"typeCounts":{"ESFP":3,"ISFJ":2},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":3,"I":2}},{"pair":"SN","label":"Information","counts":{"S":5,"N":0}},{"pair":"TF","label":"Decisions","counts":{"T":0,"F":5}},{"pair":"JP","label":"Approach","counts":{"J":2,"P":3}}]},"actual":{"participantCount":5,"uniqueTypeCount":2,"typeCounts":{"ESFP":3,"ISFJ":2},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":3,"I":2}},{"pair":"SN","label":"Information","counts":{"S":5,"N":0}},{"pair":"TF","label":"Decisions","counts":{"T":0,"F":5}},{"pair":"JP","label":"Approach","counts":{"J":2,"P":3}}]},"mismatch":false}
{"fixture_id":"multiplicity-038","expected":{"participantCount":11,"uniqueTypeCount":7,"typeCounts":{"ENFP":1,"ENTJ":2,"ESFJ":1,"INFP":2,"INTJ":3,"INTP":1,"ISTJ":1},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":4,"I":7}},{"pair":"SN","label":"Information","counts":{"S":2,"N":9}},{"pair":"TF","label":"Decisions","counts":{"T":7,"F":4}},{"pair":"JP","label":"Approach","counts":{"J":7,"P":4}}]},"actual":{"participantCount":11,"uniqueTypeCount":7,"typeCounts":{"ENFP":1,"ENTJ":2,"ESFJ":1,"INFP":2,"INTJ":3,"INTP":1,"ISTJ":1},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":4,"I":7}},{"pair":"SN","label":"Information","counts":{"S":2,"N":9}},{"pair":"TF","label":"Decisions","counts":{"T":7,"F":4}},{"pair":"JP","label":"Approach","counts":{"J":7,"P":4}}]},"mismatch":false}
{"fixture_id":"multiplicity-039","expected":{"participantCount":57,"uniqueTypeCount":12,"typeCounts":{"ENTJ":3,"ESFJ":4,"ESTJ":2,"ESTP":5,"INFJ":7,"INFP":4,"INTJ":7,"INTP":5,"ISFJ":4,"ISFP":4,"ISTJ":7,"ISTP":5},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":14,"I":43}},{"pair":"SN","label":"Information","counts":{"S":31,"N":26}},{"pair":"TF","label":"Decisions","counts":{"T":34,"F":23}},{"pair":"JP","label":"Approach","counts":{"J":34,"P":23}}]},"actual":{"participantCount":57,"uniqueTypeCount":12,"typeCounts":{"ENTJ":3,"ESFJ":4,"ESTJ":2,"ESTP":5,"INFJ":7,"INFP":4,"INTJ":7,"INTP":5,"ISFJ":4,"ISFP":4,"ISTJ":7,"ISTP":5},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":14,"I":43}},{"pair":"SN","label":"Information","counts":{"S":31,"N":26}},{"pair":"TF","label":"Decisions","counts":{"T":34,"F":23}},{"pair":"JP","label":"Approach","counts":{"J":34,"P":23}}]},"mismatch":false}
{"fixture_id":"multiplicity-040","expected":{"participantCount":0,"uniqueTypeCount":0,"typeCounts":[],"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":0,"I":0}},{"pair":"SN","label":"Information","counts":{"S":0,"N":0}},{"pair":"TF","label":"Decisions","counts":{"T":0,"F":0}},{"pair":"JP","label":"Approach","counts":{"J":0,"P":0}}]},"actual":{"participantCount":0,"uniqueTypeCount":0,"typeCounts":{},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":0,"I":0}},{"pair":"SN","label":"Information","counts":{"S":0,"N":0}},{"pair":"TF","label":"Decisions","counts":{"T":0,"F":0}},{"pair":"JP","label":"Approach","counts":{"J":0,"P":0}}]},"mismatch":false}
{"fixture_id":"multiplicity-041","expected":{"participantCount":46,"uniqueTypeCount":1,"typeCounts":{"ENTP":46},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":46,"I":0}},{"pair":"SN","label":"Information","counts":{"S":0,"N":46}},{"pair":"TF","label":"Decisions","counts":{"T":46,"F":0}},{"pair":"JP","label":"Approach","counts":{"J":0,"P":46}}]},"actual":{"participantCount":46,"uniqueTypeCount":1,"typeCounts":{"ENTP":46},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":46,"I":0}},{"pair":"SN","label":"Information","counts":{"S":0,"N":46}},{"pair":"TF","label":"Decisions","counts":{"T":46,"F":0}},{"pair":"JP","label":"Approach","counts":{"J":0,"P":46}}]},"mismatch":false}
{"fixture_id":"multiplicity-042","expected":{"participantCount":53,"uniqueTypeCount":1,"typeCounts":{"ESTJ":53},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":53,"I":0}},{"pair":"SN","label":"Information","counts":{"S":53,"N":0}},{"pair":"TF","label":"Decisions","counts":{"T":53,"F":0}},{"pair":"JP","label":"Approach","counts":{"J":53,"P":0}}]},"actual":{"participantCount":53,"uniqueTypeCount":1,"typeCounts":{"ESTJ":53},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":53,"I":0}},{"pair":"SN","label":"Information","counts":{"S":53,"N":0}},{"pair":"TF","label":"Decisions","counts":{"T":53,"F":0}},{"pair":"JP","label":"Approach","counts":{"J":53,"P":0}}]},"mismatch":false}
{"fixture_id":"multiplicity-043","expected":{"participantCount":50,"uniqueTypeCount":5,"typeCounts":{"ENFJ":8,"ENTJ":10,"ESFJ":8,"INFJ":11,"INTJ":13},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":26,"I":24}},{"pair":"SN","label":"Information","counts":{"S":8,"N":42}},{"pair":"TF","label":"Decisions","counts":{"T":23,"F":27}},{"pair":"JP","label":"Approach","counts":{"J":50,"P":0}}]},"actual":{"participantCount":50,"uniqueTypeCount":5,"typeCounts":{"ENFJ":8,"ENTJ":10,"ESFJ":8,"INFJ":11,"INTJ":13},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":26,"I":24}},{"pair":"SN","label":"Information","counts":{"S":8,"N":42}},{"pair":"TF","label":"Decisions","counts":{"T":23,"F":27}},{"pair":"JP","label":"Approach","counts":{"J":50,"P":0}}]},"mismatch":false}
{"fixture_id":"multiplicity-044","expected":{"participantCount":46,"uniqueTypeCount":9,"typeCounts":{"ENFP":6,"ENTJ":4,"ENTP":5,"ESFP":8,"ESTJ":4,"ESTP":6,"INTP":5,"ISTJ":7,"ISTP":1},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":33,"I":13}},{"pair":"SN","label":"Information","counts":{"S":26,"N":20}},{"pair":"TF","label":"Decisions","counts":{"T":32,"F":14}},{"pair":"JP","label":"Approach","counts":{"J":15,"P":31}}]},"actual":{"participantCount":46,"uniqueTypeCount":9,"typeCounts":{"ENFP":6,"ENTJ":4,"ENTP":5,"ESFP":8,"ESTJ":4,"ESTP":6,"INTP":5,"ISTJ":7,"ISTP":1},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":33,"I":13}},{"pair":"SN","label":"Information","counts":{"S":26,"N":20}},{"pair":"TF","label":"Decisions","counts":{"T":32,"F":14}},{"pair":"JP","label":"Approach","counts":{"J":15,"P":31}}]},"mismatch":false}
{"fixture_id":"multiplicity-045","expected":{"participantCount":23,"uniqueTypeCount":11,"typeCounts":{"ENFJ":1,"ENFP":2,"ENTJ":5,"ENTP":2,"ESFJ":2,"ESFP":2,"INFP":1,"INTJ":2,"INTP":1,"ISTJ":3,"ISTP":2},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":14,"I":9}},{"pair":"SN","label":"Information","counts":{"S":9,"N":14}},{"pair":"TF","label":"Decisions","counts":{"T":15,"F":8}},{"pair":"JP","label":"Approach","counts":{"J":13,"P":10}}]},"actual":{"participantCount":23,"uniqueTypeCount":11,"typeCounts":{"ENFJ":1,"ENFP":2,"ENTJ":5,"ENTP":2,"ESFJ":2,"ESFP":2,"INFP":1,"INTJ":2,"INTP":1,"ISTJ":3,"ISTP":2},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":14,"I":9}},{"pair":"SN","label":"Information","counts":{"S":9,"N":14}},{"pair":"TF","label":"Decisions","counts":{"T":15,"F":8}},{"pair":"JP","label":"Approach","counts":{"J":13,"P":10}}]},"mismatch":false}
{"fixture_id":"multiplicity-046","expected":{"participantCount":36,"uniqueTypeCount":8,"typeCounts":{"ENFJ":2,"ENTP":6,"ESTJ":3,"INFJ":6,"INTJ":6,"ISFJ":4,"ISFP":4,"ISTJ":5},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":11,"I":25}},{"pair":"SN","label":"Information","counts":{"S":16,"N":20}},{"pair":"TF","label":"Decisions","counts":{"T":20,"F":16}},{"pair":"JP","label":"Approach","counts":{"J":26,"P":10}}]},"actual":{"participantCount":36,"uniqueTypeCount":8,"typeCounts":{"ENFJ":2,"ENTP":6,"ESTJ":3,"INFJ":6,"INTJ":6,"ISFJ":4,"ISFP":4,"ISTJ":5},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":11,"I":25}},{"pair":"SN","label":"Information","counts":{"S":16,"N":20}},{"pair":"TF","label":"Decisions","counts":{"T":20,"F":16}},{"pair":"JP","label":"Approach","counts":{"J":26,"P":10}}]},"mismatch":false}
{"fixture_id":"multiplicity-047","expected":{"participantCount":34,"uniqueTypeCount":14,"typeCounts":{"ENFJ":3,"ENTJ":4,"ENTP":2,"ESFJ":2,"ESFP":1,"ESTJ":1,"ESTP":2,"INFP":2,"INTJ":4,"INTP":2,"ISFJ":1,"ISFP":3,"ISTJ":3,"ISTP":4},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":15,"I":19}},{"pair":"SN","label":"Information","counts":{"S":17,"N":17}},{"pair":"TF","label":"Decisions","counts":{"T":22,"F":12}},{"pair":"JP","label":"Approach","counts":{"J":18,"P":16}}]},"actual":{"participantCount":34,"uniqueTypeCount":14,"typeCounts":{"ENFJ":3,"ENTJ":4,"ENTP":2,"ESFJ":2,"ESFP":1,"ESTJ":1,"ESTP":2,"INFP":2,"INTJ":4,"INTP":2,"ISFJ":1,"ISFP":3,"ISTJ":3,"ISTP":4},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":15,"I":19}},{"pair":"SN","label":"Information","counts":{"S":17,"N":17}},{"pair":"TF","label":"Decisions","counts":{"T":22,"F":12}},{"pair":"JP","label":"Approach","counts":{"J":18,"P":16}}]},"mismatch":false}
{"fixture_id":"multiplicity-048","expected":{"participantCount":20,"uniqueTypeCount":8,"typeCounts":{"ENTJ":5,"ENTP":1,"ESFP":1,"ESTP":3,"INFP":2,"ISFJ":1,"ISFP":4,"ISTJ":3},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":10,"I":10}},{"pair":"SN","label":"Information","counts":{"S":12,"N":8}},{"pair":"TF","label":"Decisions","counts":{"T":12,"F":8}},{"pair":"JP","label":"Approach","counts":{"J":9,"P":11}}]},"actual":{"participantCount":20,"uniqueTypeCount":8,"typeCounts":{"ENTJ":5,"ENTP":1,"ESFP":1,"ESTP":3,"INFP":2,"ISFJ":1,"ISFP":4,"ISTJ":3},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":10,"I":10}},{"pair":"SN","label":"Information","counts":{"S":12,"N":8}},{"pair":"TF","label":"Decisions","counts":{"T":12,"F":8}},{"pair":"JP","label":"Approach","counts":{"J":9,"P":11}}]},"mismatch":false}
{"fixture_id":"multiplicity-049","expected":{"participantCount":4,"uniqueTypeCount":3,"typeCounts":{"ESTJ":1,"INTJ":1,"ISTP":2},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":1,"I":3}},{"pair":"SN","label":"Information","counts":{"S":3,"N":1}},{"pair":"TF","label":"Decisions","counts":{"T":4,"F":0}},{"pair":"JP","label":"Approach","counts":{"J":2,"P":2}}]},"actual":{"participantCount":4,"uniqueTypeCount":3,"typeCounts":{"ESTJ":1,"INTJ":1,"ISTP":2},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":1,"I":3}},{"pair":"SN","label":"Information","counts":{"S":3,"N":1}},{"pair":"TF","label":"Decisions","counts":{"T":4,"F":0}},{"pair":"JP","label":"Approach","counts":{"J":2,"P":2}}]},"mismatch":false}
{"fixture_id":"multiplicity-050","expected":{"participantCount":25,"uniqueTypeCount":11,"typeCounts":{"ENFP":3,"ENTJ":1,"ENTP":2,"ESFP":1,"ESTJ":6,"ESTP":3,"INFJ":5,"INTJ":1,"ISFJ":1,"ISTJ":1,"ISTP":1},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":16,"I":9}},{"pair":"SN","label":"Information","counts":{"S":13,"N":12}},{"pair":"TF","label":"Decisions","counts":{"T":15,"F":10}},{"pair":"JP","label":"Approach","counts":{"J":15,"P":10}}]},"actual":{"participantCount":25,"uniqueTypeCount":11,"typeCounts":{"ENFP":3,"ENTJ":1,"ENTP":2,"ESFP":1,"ESTJ":6,"ESTP":3,"INFJ":5,"INTJ":1,"ISFJ":1,"ISTJ":1,"ISTP":1},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":16,"I":9}},{"pair":"SN","label":"Information","counts":{"S":13,"N":12}},{"pair":"TF","label":"Decisions","counts":{"T":15,"F":10}},{"pair":"JP","label":"Approach","counts":{"J":15,"P":10}}]},"mismatch":false}
{"fixture_id":"multiplicity-051","expected":{"participantCount":56,"uniqueTypeCount":4,"typeCounts":{"ESTJ":14,"ESTP":14,"INTJ":18,"ISTP":10},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":28,"I":28}},{"pair":"SN","label":"Information","counts":{"S":38,"N":18}},{"pair":"TF","label":"Decisions","counts":{"T":56,"F":0}},{"pair":"JP","label":"Approach","counts":{"J":32,"P":24}}]},"actual":{"participantCount":56,"uniqueTypeCount":4,"typeCounts":{"ESTJ":14,"ESTP":14,"INTJ":18,"ISTP":10},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":28,"I":28}},{"pair":"SN","label":"Information","counts":{"S":38,"N":18}},{"pair":"TF","label":"Decisions","counts":{"T":56,"F":0}},{"pair":"JP","label":"Approach","counts":{"J":32,"P":24}}]},"mismatch":false}
{"fixture_id":"multiplicity-052","expected":{"participantCount":40,"uniqueTypeCount":6,"typeCounts":{"ENTP":6,"ESFJ":5,"ESFP":5,"INTP":5,"ISFJ":9,"ISFP":10},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":16,"I":24}},{"pair":"SN","label":"Information","counts":{"S":29,"N":11}},{"pair":"TF","label":"Decisions","counts":{"T":11,"F":29}},{"pair":"JP","label":"Approach","counts":{"J":14,"P":26}}]},"actual":{"participantCount":40,"uniqueTypeCount":6,"typeCounts":{"ENTP":6,"ESFJ":5,"ESFP":5,"INTP":5,"ISFJ":9,"ISFP":10},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":16,"I":24}},{"pair":"SN","label":"Information","counts":{"S":29,"N":11}},{"pair":"TF","label":"Decisions","counts":{"T":11,"F":29}},{"pair":"JP","label":"Approach","counts":{"J":14,"P":26}}]},"mismatch":false}
{"fixture_id":"multiplicity-053","expected":{"participantCount":47,"uniqueTypeCount":6,"typeCounts":{"ESFJ":5,"ESFP":8,"ESTJ":8,"INTP":5,"ISFP":13,"ISTJ":8},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":21,"I":26}},{"pair":"SN","label":"Information","counts":{"S":42,"N":5}},{"pair":"TF","label":"Decisions","counts":{"T":21,"F":26}},{"pair":"JP","label":"Approach","counts":{"J":21,"P":26}}]},"actual":{"participantCount":47,"uniqueTypeCount":6,"typeCounts":{"ESFJ":5,"ESFP":8,"ESTJ":8,"INTP":5,"ISFP":13,"ISTJ":8},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":21,"I":26}},{"pair":"SN","label":"Information","counts":{"S":42,"N":5}},{"pair":"TF","label":"Decisions","counts":{"T":21,"F":26}},{"pair":"JP","label":"Approach","counts":{"J":21,"P":26}}]},"mismatch":false}
{"fixture_id":"multiplicity-054","expected":{"participantCount":23,"uniqueTypeCount":5,"typeCounts":{"ENTP":5,"ESFP":8,"INFJ":3,"ISFJ":5,"ISFP":2},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":13,"I":10}},{"pair":"SN","label":"Information","counts":{"S":15,"N":8}},{"pair":"TF","label":"Decisions","counts":{"T":5,"F":18}},{"pair":"JP","label":"Approach","counts":{"J":8,"P":15}}]},"actual":{"participantCount":23,"uniqueTypeCount":5,"typeCounts":{"ENTP":5,"ESFP":8,"INFJ":3,"ISFJ":5,"ISFP":2},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":13,"I":10}},{"pair":"SN","label":"Information","counts":{"S":15,"N":8}},{"pair":"TF","label":"Decisions","counts":{"T":5,"F":18}},{"pair":"JP","label":"Approach","counts":{"J":8,"P":15}}]},"mismatch":false}
{"fixture_id":"multiplicity-055","expected":{"participantCount":1,"uniqueTypeCount":1,"typeCounts":{"ENTJ":1},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":1,"I":0}},{"pair":"SN","label":"Information","counts":{"S":0,"N":1}},{"pair":"TF","label":"Decisions","counts":{"T":1,"F":0}},{"pair":"JP","label":"Approach","counts":{"J":1,"P":0}}]},"actual":{"participantCount":1,"uniqueTypeCount":1,"typeCounts":{"ENTJ":1},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":1,"I":0}},{"pair":"SN","label":"Information","counts":{"S":0,"N":1}},{"pair":"TF","label":"Decisions","counts":{"T":1,"F":0}},{"pair":"JP","label":"Approach","counts":{"J":1,"P":0}}]},"mismatch":false}
{"fixture_id":"multiplicity-056","expected":{"participantCount":42,"uniqueTypeCount":1,"typeCounts":{"ENTP":42},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":42,"I":0}},{"pair":"SN","label":"Information","counts":{"S":0,"N":42}},{"pair":"TF","label":"Decisions","counts":{"T":42,"F":0}},{"pair":"JP","label":"Approach","counts":{"J":0,"P":42}}]},"actual":{"participantCount":42,"uniqueTypeCount":1,"typeCounts":{"ENTP":42},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":42,"I":0}},{"pair":"SN","label":"Information","counts":{"S":0,"N":42}},{"pair":"TF","label":"Decisions","counts":{"T":42,"F":0}},{"pair":"JP","label":"Approach","counts":{"J":0,"P":42}}]},"mismatch":false}
{"fixture_id":"multiplicity-057","expected":{"participantCount":3,"uniqueTypeCount":2,"typeCounts":{"ENFP":1,"ESFP":2},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":3,"I":0}},{"pair":"SN","label":"Information","counts":{"S":2,"N":1}},{"pair":"TF","label":"Decisions","counts":{"T":0,"F":3}},{"pair":"JP","label":"Approach","counts":{"J":0,"P":3}}]},"actual":{"participantCount":3,"uniqueTypeCount":2,"typeCounts":{"ENFP":1,"ESFP":2},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":3,"I":0}},{"pair":"SN","label":"Information","counts":{"S":2,"N":1}},{"pair":"TF","label":"Decisions","counts":{"T":0,"F":3}},{"pair":"JP","label":"Approach","counts":{"J":0,"P":3}}]},"mismatch":false}
{"fixture_id":"multiplicity-058","expected":{"participantCount":62,"uniqueTypeCount":2,"typeCounts":{"ENTJ":35,"INFJ":27},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":35,"I":27}},{"pair":"SN","label":"Information","counts":{"S":0,"N":62}},{"pair":"TF","label":"Decisions","counts":{"T":35,"F":27}},{"pair":"JP","label":"Approach","counts":{"J":62,"P":0}}]},"actual":{"participantCount":62,"uniqueTypeCount":2,"typeCounts":{"ENTJ":35,"INFJ":27},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":35,"I":27}},{"pair":"SN","label":"Information","counts":{"S":0,"N":62}},{"pair":"TF","label":"Decisions","counts":{"T":35,"F":27}},{"pair":"JP","label":"Approach","counts":{"J":62,"P":0}}]},"mismatch":false}
{"fixture_id":"multiplicity-059","expected":{"participantCount":9,"uniqueTypeCount":1,"typeCounts":{"INFP":9},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":0,"I":9}},{"pair":"SN","label":"Information","counts":{"S":0,"N":9}},{"pair":"TF","label":"Decisions","counts":{"T":0,"F":9}},{"pair":"JP","label":"Approach","counts":{"J":0,"P":9}}]},"actual":{"participantCount":9,"uniqueTypeCount":1,"typeCounts":{"INFP":9},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":0,"I":9}},{"pair":"SN","label":"Information","counts":{"S":0,"N":9}},{"pair":"TF","label":"Decisions","counts":{"T":0,"F":9}},{"pair":"JP","label":"Approach","counts":{"J":0,"P":9}}]},"mismatch":false}
{"fixture_id":"multiplicity-060","expected":{"participantCount":39,"uniqueTypeCount":8,"typeCounts":{"ENFP":6,"ESFJ":4,"ESFP":6,"ESTJ":4,"ESTP":3,"INFJ":7,"INFP":4,"INTJ":5},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":23,"I":16}},{"pair":"SN","label":"Information","counts":{"S":17,"N":22}},{"pair":"TF","label":"Decisions","counts":{"T":12,"F":27}},{"pair":"JP","label":"Approach","counts":{"J":20,"P":19}}]},"actual":{"participantCount":39,"uniqueTypeCount":8,"typeCounts":{"ENFP":6,"ESFJ":4,"ESFP":6,"ESTJ":4,"ESTP":3,"INFJ":7,"INFP":4,"INTJ":5},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":23,"I":16}},{"pair":"SN","label":"Information","counts":{"S":17,"N":22}},{"pair":"TF","label":"Decisions","counts":{"T":12,"F":27}},{"pair":"JP","label":"Approach","counts":{"J":20,"P":19}}]},"mismatch":false}
{"fixture_id":"multiplicity-061","expected":{"participantCount":32,"uniqueTypeCount":11,"typeCounts":{"ENFJ":3,"ENTJ":1,"ENTP":2,"ESFJ":3,"ESFP":7,"ESTJ":4,"INFJ":2,"INFP":2,"INTP":4,"ISFP":1,"ISTP":3},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":20,"I":12}},{"pair":"SN","label":"Information","counts":{"S":18,"N":14}},{"pair":"TF","label":"Decisions","counts":{"T":14,"F":18}},{"pair":"JP","label":"Approach","counts":{"J":13,"P":19}}]},"actual":{"participantCount":32,"uniqueTypeCount":11,"typeCounts":{"ENFJ":3,"ENTJ":1,"ENTP":2,"ESFJ":3,"ESFP":7,"ESTJ":4,"INFJ":2,"INFP":2,"INTP":4,"ISFP":1,"ISTP":3},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":20,"I":12}},{"pair":"SN","label":"Information","counts":{"S":18,"N":14}},{"pair":"TF","label":"Decisions","counts":{"T":14,"F":18}},{"pair":"JP","label":"Approach","counts":{"J":13,"P":19}}]},"mismatch":false}
{"fixture_id":"multiplicity-062","expected":{"participantCount":24,"uniqueTypeCount":7,"typeCounts":{"ENFJ":5,"ESFJ":3,"ESFP":3,"ESTJ":4,"ESTP":3,"ISFJ":3,"ISTP":3},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":18,"I":6}},{"pair":"SN","label":"Information","counts":{"S":19,"N":5}},{"pair":"TF","label":"Decisions","counts":{"T":10,"F":14}},{"pair":"JP","label":"Approach","counts":{"J":15,"P":9}}]},"actual":{"participantCount":24,"uniqueTypeCount":7,"typeCounts":{"ENFJ":5,"ESFJ":3,"ESFP":3,"ESTJ":4,"ESTP":3,"ISFJ":3,"ISTP":3},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":18,"I":6}},{"pair":"SN","label":"Information","counts":{"S":19,"N":5}},{"pair":"TF","label":"Decisions","counts":{"T":10,"F":14}},{"pair":"JP","label":"Approach","counts":{"J":15,"P":9}}]},"mismatch":false}
{"fixture_id":"multiplicity-063","expected":{"participantCount":50,"uniqueTypeCount":7,"typeCounts":{"ESFJ":7,"ESTJ":5,"INFJ":10,"INFP":7,"ISFJ":5,"ISTJ":6,"ISTP":10},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":12,"I":38}},{"pair":"SN","label":"Information","counts":{"S":33,"N":17}},{"pair":"TF","label":"Decisions","counts":{"T":21,"F":29}},{"pair":"JP","label":"Approach","counts":{"J":33,"P":17}}]},"actual":{"participantCount":50,"uniqueTypeCount":7,"typeCounts":{"ESFJ":7,"ESTJ":5,"INFJ":10,"INFP":7,"ISFJ":5,"ISTJ":6,"ISTP":10},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":12,"I":38}},{"pair":"SN","label":"Information","counts":{"S":33,"N":17}},{"pair":"TF","label":"Decisions","counts":{"T":21,"F":29}},{"pair":"JP","label":"Approach","counts":{"J":33,"P":17}}]},"mismatch":false}
{"fixture_id":"multiplicity-064","expected":{"participantCount":56,"uniqueTypeCount":11,"typeCounts":{"ENFJ":5,"ENFP":5,"ESFJ":6,"ESFP":6,"ESTJ":7,"ESTP":4,"INFJ":5,"INFP":4,"INTJ":4,"INTP":4,"ISFJ":6},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":33,"I":23}},{"pair":"SN","label":"Information","counts":{"S":29,"N":27}},{"pair":"TF","label":"Decisions","counts":{"T":19,"F":37}},{"pair":"JP","label":"Approach","counts":{"J":33,"P":23}}]},"actual":{"participantCount":56,"uniqueTypeCount":11,"typeCounts":{"ENFJ":5,"ENFP":5,"ESFJ":6,"ESFP":6,"ESTJ":7,"ESTP":4,"INFJ":5,"INFP":4,"INTJ":4,"INTP":4,"ISFJ":6},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":33,"I":23}},{"pair":"SN","label":"Information","counts":{"S":29,"N":27}},{"pair":"TF","label":"Decisions","counts":{"T":19,"F":37}},{"pair":"JP","label":"Approach","counts":{"J":33,"P":23}}]},"mismatch":false}
{"fixture_id":"multiplicity-065","expected":{"participantCount":10,"uniqueTypeCount":2,"typeCounts":{"ENFJ":5,"ESFP":5},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":10,"I":0}},{"pair":"SN","label":"Information","counts":{"S":5,"N":5}},{"pair":"TF","label":"Decisions","counts":{"T":0,"F":10}},{"pair":"JP","label":"Approach","counts":{"J":5,"P":5}}]},"actual":{"participantCount":10,"uniqueTypeCount":2,"typeCounts":{"ENFJ":5,"ESFP":5},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":10,"I":0}},{"pair":"SN","label":"Information","counts":{"S":5,"N":5}},{"pair":"TF","label":"Decisions","counts":{"T":0,"F":10}},{"pair":"JP","label":"Approach","counts":{"J":5,"P":5}}]},"mismatch":false}
{"fixture_id":"multiplicity-066","expected":{"participantCount":34,"uniqueTypeCount":13,"typeCounts":{"ENFJ":1,"ENFP":3,"ENTJ":3,"ESFJ":4,"ESFP":1,"ESTJ":3,"INFJ":4,"INFP":1,"INTJ":1,"INTP":2,"ISFP":2,"ISTJ":7,"ISTP":2},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":15,"I":19}},{"pair":"SN","label":"Information","counts":{"S":19,"N":15}},{"pair":"TF","label":"Decisions","counts":{"T":18,"F":16}},{"pair":"JP","label":"Approach","counts":{"J":23,"P":11}}]},"actual":{"participantCount":34,"uniqueTypeCount":13,"typeCounts":{"ENFJ":1,"ENFP":3,"ENTJ":3,"ESFJ":4,"ESFP":1,"ESTJ":3,"INFJ":4,"INFP":1,"INTJ":1,"INTP":2,"ISFP":2,"ISTJ":7,"ISTP":2},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":15,"I":19}},{"pair":"SN","label":"Information","counts":{"S":19,"N":15}},{"pair":"TF","label":"Decisions","counts":{"T":18,"F":16}},{"pair":"JP","label":"Approach","counts":{"J":23,"P":11}}]},"mismatch":false}
{"fixture_id":"multiplicity-067","expected":{"participantCount":19,"uniqueTypeCount":10,"typeCounts":{"ENFJ":2,"ENFP":3,"ENTJ":1,"ENTP":1,"ESFJ":3,"ESFP":1,"ESTJ":2,"INTJ":3,"ISTJ":2,"ISTP":1},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":13,"I":6}},{"pair":"SN","label":"Information","counts":{"S":9,"N":10}},{"pair":"TF","label":"Decisions","counts":{"T":10,"F":9}},{"pair":"JP","label":"Approach","counts":{"J":13,"P":6}}]},"actual":{"participantCount":19,"uniqueTypeCount":10,"typeCounts":{"ENFJ":2,"ENFP":3,"ENTJ":1,"ENTP":1,"ESFJ":3,"ESFP":1,"ESTJ":2,"INTJ":3,"ISTJ":2,"ISTP":1},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":13,"I":6}},{"pair":"SN","label":"Information","counts":{"S":9,"N":10}},{"pair":"TF","label":"Decisions","counts":{"T":10,"F":9}},{"pair":"JP","label":"Approach","counts":{"J":13,"P":6}}]},"mismatch":false}
{"fixture_id":"multiplicity-068","expected":{"participantCount":25,"uniqueTypeCount":4,"typeCounts":{"ENFP":6,"INFP":4,"INTJ":10,"ISTP":5},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":6,"I":19}},{"pair":"SN","label":"Information","counts":{"S":5,"N":20}},{"pair":"TF","label":"Decisions","counts":{"T":15,"F":10}},{"pair":"JP","label":"Approach","counts":{"J":10,"P":15}}]},"actual":{"participantCount":25,"uniqueTypeCount":4,"typeCounts":{"ENFP":6,"INFP":4,"INTJ":10,"ISTP":5},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":6,"I":19}},{"pair":"SN","label":"Information","counts":{"S":5,"N":20}},{"pair":"TF","label":"Decisions","counts":{"T":15,"F":10}},{"pair":"JP","label":"Approach","counts":{"J":10,"P":15}}]},"mismatch":false}
{"fixture_id":"multiplicity-069","expected":{"participantCount":23,"uniqueTypeCount":9,"typeCounts":{"ENFJ":4,"ENTP":2,"ESFJ":2,"ESTJ":5,"INFJ":3,"INFP":3,"INTJ":2,"INTP":1,"ISFJ":1},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":13,"I":10}},{"pair":"SN","label":"Information","counts":{"S":8,"N":15}},{"pair":"TF","label":"Decisions","counts":{"T":10,"F":13}},{"pair":"JP","label":"Approach","counts":{"J":17,"P":6}}]},"actual":{"participantCount":23,"uniqueTypeCount":9,"typeCounts":{"ENFJ":4,"ENTP":2,"ESFJ":2,"ESTJ":5,"INFJ":3,"INFP":3,"INTJ":2,"INTP":1,"ISFJ":1},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":13,"I":10}},{"pair":"SN","label":"Information","counts":{"S":8,"N":15}},{"pair":"TF","label":"Decisions","counts":{"T":10,"F":13}},{"pair":"JP","label":"Approach","counts":{"J":17,"P":6}}]},"mismatch":false}
{"fixture_id":"multiplicity-070","expected":{"participantCount":64,"uniqueTypeCount":6,"typeCounts":{"ENTJ":12,"ENTP":7,"ESTJ":12,"INTP":11,"ISFP":13,"ISTJ":9},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":31,"I":33}},{"pair":"SN","label":"Information","counts":{"S":34,"N":30}},{"pair":"TF","label":"Decisions","counts":{"T":51,"F":13}},{"pair":"JP","label":"Approach","counts":{"J":33,"P":31}}]},"actual":{"participantCount":64,"uniqueTypeCount":6,"typeCounts":{"ENTJ":12,"ENTP":7,"ESTJ":12,"INTP":11,"ISFP":13,"ISTJ":9},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":31,"I":33}},{"pair":"SN","label":"Information","counts":{"S":34,"N":30}},{"pair":"TF","label":"Decisions","counts":{"T":51,"F":13}},{"pair":"JP","label":"Approach","counts":{"J":33,"P":31}}]},"mismatch":false}
{"fixture_id":"multiplicity-071","expected":{"participantCount":58,"uniqueTypeCount":12,"typeCounts":{"ENFJ":2,"ENTJ":3,"ENTP":4,"ESFJ":4,"ESFP":8,"ESTP":6,"INFP":6,"INTJ":5,"INTP":5,"ISFJ":2,"ISFP":6,"ISTJ":7},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":27,"I":31}},{"pair":"SN","label":"Information","counts":{"S":33,"N":25}},{"pair":"TF","label":"Decisions","counts":{"T":30,"F":28}},{"pair":"JP","label":"Approach","counts":{"J":23,"P":35}}]},"actual":{"participantCount":58,"uniqueTypeCount":12,"typeCounts":{"ENFJ":2,"ENTJ":3,"ENTP":4,"ESFJ":4,"ESFP":8,"ESTP":6,"INFP":6,"INTJ":5,"INTP":5,"ISFJ":2,"ISFP":6,"ISTJ":7},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":27,"I":31}},{"pair":"SN","label":"Information","counts":{"S":33,"N":25}},{"pair":"TF","label":"Decisions","counts":{"T":30,"F":28}},{"pair":"JP","label":"Approach","counts":{"J":23,"P":35}}]},"mismatch":false}
{"fixture_id":"multiplicity-072","expected":{"participantCount":46,"uniqueTypeCount":12,"typeCounts":{"ENFP":2,"ENTJ":2,"ENTP":7,"ESFJ":3,"ESFP":3,"ESTJ":6,"ESTP":5,"INFP":6,"ISFJ":4,"ISFP":4,"ISTJ":2,"ISTP":2},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":28,"I":18}},{"pair":"SN","label":"Information","counts":{"S":29,"N":17}},{"pair":"TF","label":"Decisions","counts":{"T":24,"F":22}},{"pair":"JP","label":"Approach","counts":{"J":17,"P":29}}]},"actual":{"participantCount":46,"uniqueTypeCount":12,"typeCounts":{"ENFP":2,"ENTJ":2,"ENTP":7,"ESFJ":3,"ESFP":3,"ESTJ":6,"ESTP":5,"INFP":6,"ISFJ":4,"ISFP":4,"ISTJ":2,"ISTP":2},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":28,"I":18}},{"pair":"SN","label":"Information","counts":{"S":29,"N":17}},{"pair":"TF","label":"Decisions","counts":{"T":24,"F":22}},{"pair":"JP","label":"Approach","counts":{"J":17,"P":29}}]},"mismatch":false}
{"fixture_id":"multiplicity-073","expected":{"participantCount":41,"uniqueTypeCount":1,"typeCounts":{"ENFJ":41},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":41,"I":0}},{"pair":"SN","label":"Information","counts":{"S":0,"N":41}},{"pair":"TF","label":"Decisions","counts":{"T":0,"F":41}},{"pair":"JP","label":"Approach","counts":{"J":41,"P":0}}]},"actual":{"participantCount":41,"uniqueTypeCount":1,"typeCounts":{"ENFJ":41},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":41,"I":0}},{"pair":"SN","label":"Information","counts":{"S":0,"N":41}},{"pair":"TF","label":"Decisions","counts":{"T":0,"F":41}},{"pair":"JP","label":"Approach","counts":{"J":41,"P":0}}]},"mismatch":false}
{"fixture_id":"multiplicity-074","expected":{"participantCount":26,"uniqueTypeCount":13,"typeCounts":{"ENFJ":1,"ENFP":3,"ENTJ":1,"ENTP":6,"ESFJ":1,"ESTJ":2,"ESTP":2,"INFJ":1,"INFP":2,"ISFJ":2,"ISFP":1,"ISTJ":2,"ISTP":2},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":16,"I":10}},{"pair":"SN","label":"Information","counts":{"S":12,"N":14}},{"pair":"TF","label":"Decisions","counts":{"T":15,"F":11}},{"pair":"JP","label":"Approach","counts":{"J":10,"P":16}}]},"actual":{"participantCount":26,"uniqueTypeCount":13,"typeCounts":{"ENFJ":1,"ENFP":3,"ENTJ":1,"ENTP":6,"ESFJ":1,"ESTJ":2,"ESTP":2,"INFJ":1,"INFP":2,"ISFJ":2,"ISFP":1,"ISTJ":2,"ISTP":2},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":16,"I":10}},{"pair":"SN","label":"Information","counts":{"S":12,"N":14}},{"pair":"TF","label":"Decisions","counts":{"T":15,"F":11}},{"pair":"JP","label":"Approach","counts":{"J":10,"P":16}}]},"mismatch":false}
{"fixture_id":"multiplicity-075","expected":{"participantCount":62,"uniqueTypeCount":11,"typeCounts":{"ENTJ":7,"ENTP":4,"ESFJ":8,"ESFP":7,"ESTJ":3,"ESTP":6,"INFP":9,"INTJ":1,"ISFJ":4,"ISTJ":9,"ISTP":4},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":35,"I":27}},{"pair":"SN","label":"Information","counts":{"S":41,"N":21}},{"pair":"TF","label":"Decisions","counts":{"T":34,"F":28}},{"pair":"JP","label":"Approach","counts":{"J":32,"P":30}}]},"actual":{"participantCount":62,"uniqueTypeCount":11,"typeCounts":{"ENTJ":7,"ENTP":4,"ESFJ":8,"ESFP":7,"ESTJ":3,"ESTP":6,"INFP":9,"INTJ":1,"ISFJ":4,"ISTJ":9,"ISTP":4},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":35,"I":27}},{"pair":"SN","label":"Information","counts":{"S":41,"N":21}},{"pair":"TF","label":"Decisions","counts":{"T":34,"F":28}},{"pair":"JP","label":"Approach","counts":{"J":32,"P":30}}]},"mismatch":false}
{"fixture_id":"multiplicity-076","expected":{"participantCount":57,"uniqueTypeCount":16,"typeCounts":{"ENFJ":4,"ENFP":5,"ENTJ":1,"ENTP":4,"ESFJ":1,"ESFP":3,"ESTJ":3,"ESTP":4,"INFJ":4,"INFP":1,"INTJ":3,"INTP":4,"ISFJ":3,"ISFP":6,"ISTJ":7,"ISTP":4},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":25,"I":32}},{"pair":"SN","label":"Information","counts":{"S":31,"N":26}},{"pair":"TF","label":"Decisions","counts":{"T":30,"F":27}},{"pair":"JP","label":"Approach","counts":{"J":26,"P":31}}]},"actual":{"participantCount":57,"uniqueTypeCount":16,"typeCounts":{"ENFJ":4,"ENFP":5,"ENTJ":1,"ENTP":4,"ESFJ":1,"ESFP":3,"ESTJ":3,"ESTP":4,"INFJ":4,"INFP":1,"INTJ":3,"INTP":4,"ISFJ":3,"ISFP":6,"ISTJ":7,"ISTP":4},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":25,"I":32}},{"pair":"SN","label":"Information","counts":{"S":31,"N":26}},{"pair":"TF","label":"Decisions","counts":{"T":30,"F":27}},{"pair":"JP","label":"Approach","counts":{"J":26,"P":31}}]},"mismatch":false}
{"fixture_id":"multiplicity-077","expected":{"participantCount":47,"uniqueTypeCount":11,"typeCounts":{"ENFJ":2,"ESFJ":6,"ESFP":2,"ESTP":3,"INFJ":3,"INFP":5,"INTP":3,"ISFJ":4,"ISFP":8,"ISTJ":7,"ISTP":4},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":13,"I":34}},{"pair":"SN","label":"Information","counts":{"S":34,"N":13}},{"pair":"TF","label":"Decisions","counts":{"T":17,"F":30}},{"pair":"JP","label":"Approach","counts":{"J":22,"P":25}}]},"actual":{"participantCount":47,"uniqueTypeCount":11,"typeCounts":{"ENFJ":2,"ESFJ":6,"ESFP":2,"ESTP":3,"INFJ":3,"INFP":5,"INTP":3,"ISFJ":4,"ISFP":8,"ISTJ":7,"ISTP":4},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":13,"I":34}},{"pair":"SN","label":"Information","counts":{"S":34,"N":13}},{"pair":"TF","label":"Decisions","counts":{"T":17,"F":30}},{"pair":"JP","label":"Approach","counts":{"J":22,"P":25}}]},"mismatch":false}
{"fixture_id":"multiplicity-078","expected":{"participantCount":15,"uniqueTypeCount":7,"typeCounts":{"ENFJ":2,"ESTJ":1,"ESTP":1,"INTJ":4,"INTP":2,"ISFJ":4,"ISFP":1},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":4,"I":11}},{"pair":"SN","label":"Information","counts":{"S":7,"N":8}},{"pair":"TF","label":"Decisions","counts":{"T":8,"F":7}},{"pair":"JP","label":"Approach","counts":{"J":11,"P":4}}]},"actual":{"participantCount":15,"uniqueTypeCount":7,"typeCounts":{"ENFJ":2,"ESTJ":1,"ESTP":1,"INTJ":4,"INTP":2,"ISFJ":4,"ISFP":1},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":4,"I":11}},{"pair":"SN","label":"Information","counts":{"S":7,"N":8}},{"pair":"TF","label":"Decisions","counts":{"T":8,"F":7}},{"pair":"JP","label":"Approach","counts":{"J":11,"P":4}}]},"mismatch":false}
{"fixture_id":"multiplicity-079","expected":{"participantCount":43,"uniqueTypeCount":9,"typeCounts":{"ENTP":11,"ESFJ":2,"ESTJ":1,"ESTP":3,"INFJ":1,"INFP":8,"INTP":3,"ISFP":4,"ISTP":10},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":17,"I":26}},{"pair":"SN","label":"Information","counts":{"S":20,"N":23}},{"pair":"TF","label":"Decisions","counts":{"T":28,"F":15}},{"pair":"JP","label":"Approach","counts":{"J":4,"P":39}}]},"actual":{"participantCount":43,"uniqueTypeCount":9,"typeCounts":{"ENTP":11,"ESFJ":2,"ESTJ":1,"ESTP":3,"INFJ":1,"INFP":8,"INTP":3,"ISFP":4,"ISTP":10},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":17,"I":26}},{"pair":"SN","label":"Information","counts":{"S":20,"N":23}},{"pair":"TF","label":"Decisions","counts":{"T":28,"F":15}},{"pair":"JP","label":"Approach","counts":{"J":4,"P":39}}]},"mismatch":false}
{"fixture_id":"multiplicity-080","expected":{"participantCount":51,"uniqueTypeCount":1,"typeCounts":{"ENFP":51},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":51,"I":0}},{"pair":"SN","label":"Information","counts":{"S":0,"N":51}},{"pair":"TF","label":"Decisions","counts":{"T":0,"F":51}},{"pair":"JP","label":"Approach","counts":{"J":0,"P":51}}]},"actual":{"participantCount":51,"uniqueTypeCount":1,"typeCounts":{"ENFP":51},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":51,"I":0}},{"pair":"SN","label":"Information","counts":{"S":0,"N":51}},{"pair":"TF","label":"Decisions","counts":{"T":0,"F":51}},{"pair":"JP","label":"Approach","counts":{"J":0,"P":51}}]},"mismatch":false}
{"fixture_id":"multiplicity-081","expected":{"participantCount":51,"uniqueTypeCount":5,"typeCounts":{"ENTP":10,"ESFJ":10,"INFJ":11,"INFP":8,"ISFP":12},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":20,"I":31}},{"pair":"SN","label":"Information","counts":{"S":22,"N":29}},{"pair":"TF","label":"Decisions","counts":{"T":10,"F":41}},{"pair":"JP","label":"Approach","counts":{"J":21,"P":30}}]},"actual":{"participantCount":51,"uniqueTypeCount":5,"typeCounts":{"ENTP":10,"ESFJ":10,"INFJ":11,"INFP":8,"ISFP":12},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":20,"I":31}},{"pair":"SN","label":"Information","counts":{"S":22,"N":29}},{"pair":"TF","label":"Decisions","counts":{"T":10,"F":41}},{"pair":"JP","label":"Approach","counts":{"J":21,"P":30}}]},"mismatch":false}
{"fixture_id":"multiplicity-082","expected":{"participantCount":37,"uniqueTypeCount":3,"typeCounts":{"ENFJ":20,"ESTJ":6,"INTJ":11},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":26,"I":11}},{"pair":"SN","label":"Information","counts":{"S":6,"N":31}},{"pair":"TF","label":"Decisions","counts":{"T":17,"F":20}},{"pair":"JP","label":"Approach","counts":{"J":37,"P":0}}]},"actual":{"participantCount":37,"uniqueTypeCount":3,"typeCounts":{"ENFJ":20,"ESTJ":6,"INTJ":11},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":26,"I":11}},{"pair":"SN","label":"Information","counts":{"S":6,"N":31}},{"pair":"TF","label":"Decisions","counts":{"T":17,"F":20}},{"pair":"JP","label":"Approach","counts":{"J":37,"P":0}}]},"mismatch":false}
{"fixture_id":"multiplicity-083","expected":{"participantCount":21,"uniqueTypeCount":8,"typeCounts":{"ENFJ":2,"ENFP":3,"ENTP":6,"INFJ":1,"INFP":4,"INTP":2,"ISFJ":1,"ISFP":2},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":11,"I":10}},{"pair":"SN","label":"Information","counts":{"S":3,"N":18}},{"pair":"TF","label":"Decisions","counts":{"T":8,"F":13}},{"pair":"JP","label":"Approach","counts":{"J":4,"P":17}}]},"actual":{"participantCount":21,"uniqueTypeCount":8,"typeCounts":{"ENFJ":2,"ENFP":3,"ENTP":6,"INFJ":1,"INFP":4,"INTP":2,"ISFJ":1,"ISFP":2},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":11,"I":10}},{"pair":"SN","label":"Information","counts":{"S":3,"N":18}},{"pair":"TF","label":"Decisions","counts":{"T":8,"F":13}},{"pair":"JP","label":"Approach","counts":{"J":4,"P":17}}]},"mismatch":false}
{"fixture_id":"multiplicity-084","expected":{"participantCount":37,"uniqueTypeCount":13,"typeCounts":{"ENFJ":4,"ENFP":5,"ENTJ":3,"ENTP":2,"ESTJ":2,"ESTP":1,"INFJ":5,"INFP":2,"INTJ":3,"INTP":3,"ISFP":4,"ISTJ":1,"ISTP":2},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":17,"I":20}},{"pair":"SN","label":"Information","counts":{"S":10,"N":27}},{"pair":"TF","label":"Decisions","counts":{"T":17,"F":20}},{"pair":"JP","label":"Approach","counts":{"J":18,"P":19}}]},"actual":{"participantCount":37,"uniqueTypeCount":13,"typeCounts":{"ENFJ":4,"ENFP":5,"ENTJ":3,"ENTP":2,"ESTJ":2,"ESTP":1,"INFJ":5,"INFP":2,"INTJ":3,"INTP":3,"ISFP":4,"ISTJ":1,"ISTP":2},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":17,"I":20}},{"pair":"SN","label":"Information","counts":{"S":10,"N":27}},{"pair":"TF","label":"Decisions","counts":{"T":17,"F":20}},{"pair":"JP","label":"Approach","counts":{"J":18,"P":19}}]},"mismatch":false}
{"fixture_id":"multiplicity-085","expected":{"participantCount":21,"uniqueTypeCount":13,"typeCounts":{"ENFJ":1,"ENFP":2,"ENTP":1,"ESFJ":3,"ESTJ":1,"ESTP":2,"INFJ":1,"INFP":3,"INTJ":2,"INTP":1,"ISFJ":1,"ISFP":1,"ISTP":2},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":10,"I":11}},{"pair":"SN","label":"Information","counts":{"S":10,"N":11}},{"pair":"TF","label":"Decisions","counts":{"T":9,"F":12}},{"pair":"JP","label":"Approach","counts":{"J":9,"P":12}}]},"actual":{"participantCount":21,"uniqueTypeCount":13,"typeCounts":{"ENFJ":1,"ENFP":2,"ENTP":1,"ESFJ":3,"ESTJ":1,"ESTP":2,"INFJ":1,"INFP":3,"INTJ":2,"INTP":1,"ISFJ":1,"ISFP":1,"ISTP":2},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":10,"I":11}},{"pair":"SN","label":"Information","counts":{"S":10,"N":11}},{"pair":"TF","label":"Decisions","counts":{"T":9,"F":12}},{"pair":"JP","label":"Approach","counts":{"J":9,"P":12}}]},"mismatch":false}
{"fixture_id":"multiplicity-086","expected":{"participantCount":22,"uniqueTypeCount":5,"typeCounts":{"ENFJ":3,"ESFP":3,"ESTP":4,"INTJ":4,"ISFJ":8},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":10,"I":12}},{"pair":"SN","label":"Information","counts":{"S":15,"N":7}},{"pair":"TF","label":"Decisions","counts":{"T":8,"F":14}},{"pair":"JP","label":"Approach","counts":{"J":15,"P":7}}]},"actual":{"participantCount":22,"uniqueTypeCount":5,"typeCounts":{"ENFJ":3,"ESFP":3,"ESTP":4,"INTJ":4,"ISFJ":8},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":10,"I":12}},{"pair":"SN","label":"Information","counts":{"S":15,"N":7}},{"pair":"TF","label":"Decisions","counts":{"T":8,"F":14}},{"pair":"JP","label":"Approach","counts":{"J":15,"P":7}}]},"mismatch":false}
{"fixture_id":"multiplicity-087","expected":{"participantCount":51,"uniqueTypeCount":10,"typeCounts":{"ENFP":5,"ENTJ":5,"ESFJ":6,"ESTJ":9,"ESTP":5,"INTP":5,"ISFJ":7,"ISFP":2,"ISTJ":5,"ISTP":2},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":30,"I":21}},{"pair":"SN","label":"Information","counts":{"S":36,"N":15}},{"pair":"TF","label":"Decisions","counts":{"T":31,"F":20}},{"pair":"JP","label":"Approach","counts":{"J":32,"P":19}}]},"actual":{"participantCount":51,"uniqueTypeCount":10,"typeCounts":{"ENFP":5,"ENTJ":5,"ESFJ":6,"ESTJ":9,"ESTP":5,"INTP":5,"ISFJ":7,"ISFP":2,"ISTJ":5,"ISTP":2},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":30,"I":21}},{"pair":"SN","label":"Information","counts":{"S":36,"N":15}},{"pair":"TF","label":"Decisions","counts":{"T":31,"F":20}},{"pair":"JP","label":"Approach","counts":{"J":32,"P":19}}]},"mismatch":false}
{"fixture_id":"multiplicity-088","expected":{"participantCount":35,"uniqueTypeCount":10,"typeCounts":{"ENTP":2,"ESFJ":5,"ESFP":2,"ESTJ":3,"INFJ":2,"INFP":1,"INTJ":4,"ISFP":3,"ISTJ":5,"ISTP":8},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":12,"I":23}},{"pair":"SN","label":"Information","counts":{"S":26,"N":9}},{"pair":"TF","label":"Decisions","counts":{"T":22,"F":13}},{"pair":"JP","label":"Approach","counts":{"J":19,"P":16}}]},"actual":{"participantCount":35,"uniqueTypeCount":10,"typeCounts":{"ENTP":2,"ESFJ":5,"ESFP":2,"ESTJ":3,"INFJ":2,"INFP":1,"INTJ":4,"ISFP":3,"ISTJ":5,"ISTP":8},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":12,"I":23}},{"pair":"SN","label":"Information","counts":{"S":26,"N":9}},{"pair":"TF","label":"Decisions","counts":{"T":22,"F":13}},{"pair":"JP","label":"Approach","counts":{"J":19,"P":16}}]},"mismatch":false}
{"fixture_id":"multiplicity-089","expected":{"participantCount":56,"uniqueTypeCount":7,"typeCounts":{"ENFP":8,"ESFJ":9,"INFJ":4,"INFP":3,"ISFJ":10,"ISFP":11,"ISTP":11},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":17,"I":39}},{"pair":"SN","label":"Information","counts":{"S":41,"N":15}},{"pair":"TF","label":"Decisions","counts":{"T":11,"F":45}},{"pair":"JP","label":"Approach","counts":{"J":23,"P":33}}]},"actual":{"participantCount":56,"uniqueTypeCount":7,"typeCounts":{"ENFP":8,"ESFJ":9,"INFJ":4,"INFP":3,"ISFJ":10,"ISFP":11,"ISTP":11},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":17,"I":39}},{"pair":"SN","label":"Information","counts":{"S":41,"N":15}},{"pair":"TF","label":"Decisions","counts":{"T":11,"F":45}},{"pair":"JP","label":"Approach","counts":{"J":23,"P":33}}]},"mismatch":false}
{"fixture_id":"multiplicity-090","expected":{"participantCount":16,"uniqueTypeCount":9,"typeCounts":{"ENFP":3,"ESFJ":1,"ESFP":1,"INFJ":1,"INTJ":2,"INTP":2,"ISFJ":3,"ISTJ":1,"ISTP":2},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":5,"I":11}},{"pair":"SN","label":"Information","counts":{"S":8,"N":8}},{"pair":"TF","label":"Decisions","counts":{"T":7,"F":9}},{"pair":"JP","label":"Approach","counts":{"J":8,"P":8}}]},"actual":{"participantCount":16,"uniqueTypeCount":9,"typeCounts":{"ENFP":3,"ESFJ":1,"ESFP":1,"INFJ":1,"INTJ":2,"INTP":2,"ISFJ":3,"ISTJ":1,"ISTP":2},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":5,"I":11}},{"pair":"SN","label":"Information","counts":{"S":8,"N":8}},{"pair":"TF","label":"Decisions","counts":{"T":7,"F":9}},{"pair":"JP","label":"Approach","counts":{"J":8,"P":8}}]},"mismatch":false}
{"fixture_id":"multiplicity-091","expected":{"participantCount":27,"uniqueTypeCount":11,"typeCounts":{"ENFP":1,"ENTJ":6,"ENTP":3,"ESFJ":3,"ESTJ":4,"INFJ":1,"INFP":2,"INTJ":1,"INTP":2,"ISFJ":3,"ISTJ":1},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":17,"I":10}},{"pair":"SN","label":"Information","counts":{"S":11,"N":16}},{"pair":"TF","label":"Decisions","counts":{"T":17,"F":10}},{"pair":"JP","label":"Approach","counts":{"J":19,"P":8}}]},"actual":{"participantCount":27,"uniqueTypeCount":11,"typeCounts":{"ENFP":1,"ENTJ":6,"ENTP":3,"ESFJ":3,"ESTJ":4,"INFJ":1,"INFP":2,"INTJ":1,"INTP":2,"ISFJ":3,"ISTJ":1},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":17,"I":10}},{"pair":"SN","label":"Information","counts":{"S":11,"N":16}},{"pair":"TF","label":"Decisions","counts":{"T":17,"F":10}},{"pair":"JP","label":"Approach","counts":{"J":19,"P":8}}]},"mismatch":false}
{"fixture_id":"multiplicity-092","expected":{"participantCount":36,"uniqueTypeCount":12,"typeCounts":{"ENFJ":2,"ENFP":2,"ENTJ":1,"ESTP":2,"INFJ":3,"INFP":3,"INTJ":5,"INTP":4,"ISFJ":4,"ISFP":2,"ISTJ":1,"ISTP":7},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":7,"I":29}},{"pair":"SN","label":"Information","counts":{"S":16,"N":20}},{"pair":"TF","label":"Decisions","counts":{"T":20,"F":16}},{"pair":"JP","label":"Approach","counts":{"J":16,"P":20}}]},"actual":{"participantCount":36,"uniqueTypeCount":12,"typeCounts":{"ENFJ":2,"ENFP":2,"ENTJ":1,"ESTP":2,"INFJ":3,"INFP":3,"INTJ":5,"INTP":4,"ISFJ":4,"ISFP":2,"ISTJ":1,"ISTP":7},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":7,"I":29}},{"pair":"SN","label":"Information","counts":{"S":16,"N":20}},{"pair":"TF","label":"Decisions","counts":{"T":20,"F":16}},{"pair":"JP","label":"Approach","counts":{"J":16,"P":20}}]},"mismatch":false}
{"fixture_id":"multiplicity-093","expected":{"participantCount":44,"uniqueTypeCount":16,"typeCounts":{"ENFJ":2,"ENFP":4,"ENTJ":2,"ENTP":4,"ESFJ":2,"ESFP":2,"ESTJ":1,"ESTP":5,"INFJ":3,"INFP":2,"INTJ":5,"INTP":5,"ISFJ":2,"ISFP":2,"ISTJ":2,"ISTP":1},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":22,"I":22}},{"pair":"SN","label":"Information","counts":{"S":17,"N":27}},{"pair":"TF","label":"Decisions","counts":{"T":25,"F":19}},{"pair":"JP","label":"Approach","counts":{"J":19,"P":25}}]},"actual":{"participantCount":44,"uniqueTypeCount":16,"typeCounts":{"ENFJ":2,"ENFP":4,"ENTJ":2,"ENTP":4,"ESFJ":2,"ESFP":2,"ESTJ":1,"ESTP":5,"INFJ":3,"INFP":2,"INTJ":5,"INTP":5,"ISFJ":2,"ISFP":2,"ISTJ":2,"ISTP":1},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":22,"I":22}},{"pair":"SN","label":"Information","counts":{"S":17,"N":27}},{"pair":"TF","label":"Decisions","counts":{"T":25,"F":19}},{"pair":"JP","label":"Approach","counts":{"J":19,"P":25}}]},"mismatch":false}
{"fixture_id":"multiplicity-094","expected":{"participantCount":57,"uniqueTypeCount":12,"typeCounts":{"ENFJ":4,"ENFP":7,"ENTJ":5,"ESFP":2,"ESTJ":6,"ESTP":5,"INFJ":3,"INFP":4,"INTJ":6,"ISFP":3,"ISTJ":8,"ISTP":4},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":29,"I":28}},{"pair":"SN","label":"Information","counts":{"S":28,"N":29}},{"pair":"TF","label":"Decisions","counts":{"T":34,"F":23}},{"pair":"JP","label":"Approach","counts":{"J":32,"P":25}}]},"actual":{"participantCount":57,"uniqueTypeCount":12,"typeCounts":{"ENFJ":4,"ENFP":7,"ENTJ":5,"ESFP":2,"ESTJ":6,"ESTP":5,"INFJ":3,"INFP":4,"INTJ":6,"ISFP":3,"ISTJ":8,"ISTP":4},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":29,"I":28}},{"pair":"SN","label":"Information","counts":{"S":28,"N":29}},{"pair":"TF","label":"Decisions","counts":{"T":34,"F":23}},{"pair":"JP","label":"Approach","counts":{"J":32,"P":25}}]},"mismatch":false}
{"fixture_id":"multiplicity-095","expected":{"participantCount":34,"uniqueTypeCount":15,"typeCounts":{"ENFJ":2,"ENFP":3,"ENTJ":2,"ENTP":2,"ESFJ":1,"ESFP":4,"ESTJ":2,"ESTP":3,"INFJ":1,"INTJ":3,"INTP":3,"ISFJ":1,"ISFP":1,"ISTJ":2,"ISTP":4},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":19,"I":15}},{"pair":"SN","label":"Information","counts":{"S":18,"N":16}},{"pair":"TF","label":"Decisions","counts":{"T":21,"F":13}},{"pair":"JP","label":"Approach","counts":{"J":14,"P":20}}]},"actual":{"participantCount":34,"uniqueTypeCount":15,"typeCounts":{"ENFJ":2,"ENFP":3,"ENTJ":2,"ENTP":2,"ESFJ":1,"ESFP":4,"ESTJ":2,"ESTP":3,"INFJ":1,"INTJ":3,"INTP":3,"ISFJ":1,"ISFP":1,"ISTJ":2,"ISTP":4},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":19,"I":15}},{"pair":"SN","label":"Information","counts":{"S":18,"N":16}},{"pair":"TF","label":"Decisions","counts":{"T":21,"F":13}},{"pair":"JP","label":"Approach","counts":{"J":14,"P":20}}]},"mismatch":false}
{"fixture_id":"multiplicity-096","expected":{"participantCount":33,"uniqueTypeCount":2,"typeCounts":{"INTP":16,"ISFJ":17},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":0,"I":33}},{"pair":"SN","label":"Information","counts":{"S":17,"N":16}},{"pair":"TF","label":"Decisions","counts":{"T":16,"F":17}},{"pair":"JP","label":"Approach","counts":{"J":17,"P":16}}]},"actual":{"participantCount":33,"uniqueTypeCount":2,"typeCounts":{"INTP":16,"ISFJ":17},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":0,"I":33}},{"pair":"SN","label":"Information","counts":{"S":17,"N":16}},{"pair":"TF","label":"Decisions","counts":{"T":16,"F":17}},{"pair":"JP","label":"Approach","counts":{"J":17,"P":16}}]},"mismatch":false}
{"fixture_id":"multiplicity-097","expected":{"participantCount":50,"uniqueTypeCount":5,"typeCounts":{"ENFP":15,"ENTJ":10,"ESFP":7,"ISFJ":10,"ISFP":8},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":32,"I":18}},{"pair":"SN","label":"Information","counts":{"S":25,"N":25}},{"pair":"TF","label":"Decisions","counts":{"T":10,"F":40}},{"pair":"JP","label":"Approach","counts":{"J":20,"P":30}}]},"actual":{"participantCount":50,"uniqueTypeCount":5,"typeCounts":{"ENFP":15,"ENTJ":10,"ESFP":7,"ISFJ":10,"ISFP":8},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":32,"I":18}},{"pair":"SN","label":"Information","counts":{"S":25,"N":25}},{"pair":"TF","label":"Decisions","counts":{"T":10,"F":40}},{"pair":"JP","label":"Approach","counts":{"J":20,"P":30}}]},"mismatch":false}
{"fixture_id":"multiplicity-098","expected":{"participantCount":61,"uniqueTypeCount":2,"typeCounts":{"ENFJ":28,"ESTJ":33},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":61,"I":0}},{"pair":"SN","label":"Information","counts":{"S":33,"N":28}},{"pair":"TF","label":"Decisions","counts":{"T":33,"F":28}},{"pair":"JP","label":"Approach","counts":{"J":61,"P":0}}]},"actual":{"participantCount":61,"uniqueTypeCount":2,"typeCounts":{"ENFJ":28,"ESTJ":33},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":61,"I":0}},{"pair":"SN","label":"Information","counts":{"S":33,"N":28}},{"pair":"TF","label":"Decisions","counts":{"T":33,"F":28}},{"pair":"JP","label":"Approach","counts":{"J":61,"P":0}}]},"mismatch":false}
{"fixture_id":"multiplicity-099","expected":{"participantCount":11,"uniqueTypeCount":2,"typeCounts":{"ESTJ":6,"INTJ":5},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":6,"I":5}},{"pair":"SN","label":"Information","counts":{"S":6,"N":5}},{"pair":"TF","label":"Decisions","counts":{"T":11,"F":0}},{"pair":"JP","label":"Approach","counts":{"J":11,"P":0}}]},"actual":{"participantCount":11,"uniqueTypeCount":2,"typeCounts":{"ESTJ":6,"INTJ":5},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":6,"I":5}},{"pair":"SN","label":"Information","counts":{"S":6,"N":5}},{"pair":"TF","label":"Decisions","counts":{"T":11,"F":0}},{"pair":"JP","label":"Approach","counts":{"J":11,"P":0}}]},"mismatch":false}
{"fixture_id":"multiplicity-100","expected":{"participantCount":2,"uniqueTypeCount":2,"typeCounts":{"ENFP":1,"ISTJ":1},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":1,"I":1}},{"pair":"SN","label":"Information","counts":{"S":1,"N":1}},{"pair":"TF","label":"Decisions","counts":{"T":1,"F":1}},{"pair":"JP","label":"Approach","counts":{"J":1,"P":1}}]},"actual":{"participantCount":2,"uniqueTypeCount":2,"typeCounts":{"ENFP":1,"ISTJ":1},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":1,"I":1}},{"pair":"SN","label":"Information","counts":{"S":1,"N":1}},{"pair":"TF","label":"Decisions","counts":{"T":1,"F":1}},{"pair":"JP","label":"Approach","counts":{"J":1,"P":1}}]},"mismatch":false}
{"fixture_id":"multiplicity-101","expected":{"participantCount":40,"uniqueTypeCount":14,"typeCounts":{"ENFJ":1,"ENFP":3,"ENTJ":4,"ESFP":3,"ESTJ":1,"ESTP":4,"INFJ":4,"INFP":1,"INTJ":2,"INTP":4,"ISFJ":5,"ISFP":3,"ISTJ":2,"ISTP":3},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":16,"I":24}},{"pair":"SN","label":"Information","counts":{"S":21,"N":19}},{"pair":"TF","label":"Decisions","counts":{"T":20,"F":20}},{"pair":"JP","label":"Approach","counts":{"J":19,"P":21}}]},"actual":{"participantCount":40,"uniqueTypeCount":14,"typeCounts":{"ENFJ":1,"ENFP":3,"ENTJ":4,"ESFP":3,"ESTJ":1,"ESTP":4,"INFJ":4,"INFP":1,"INTJ":2,"INTP":4,"ISFJ":5,"ISFP":3,"ISTJ":2,"ISTP":3},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":16,"I":24}},{"pair":"SN","label":"Information","counts":{"S":21,"N":19}},{"pair":"TF","label":"Decisions","counts":{"T":20,"F":20}},{"pair":"JP","label":"Approach","counts":{"J":19,"P":21}}]},"mismatch":false}
{"fixture_id":"multiplicity-102","expected":{"participantCount":33,"uniqueTypeCount":9,"typeCounts":{"ENFP":3,"ENTJ":6,"ENTP":3,"ESFJ":2,"ESTP":5,"INFJ":4,"ISFJ":3,"ISTJ":4,"ISTP":3},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":19,"I":14}},{"pair":"SN","label":"Information","counts":{"S":17,"N":16}},{"pair":"TF","label":"Decisions","counts":{"T":21,"F":12}},{"pair":"JP","label":"Approach","counts":{"J":19,"P":14}}]},"actual":{"participantCount":33,"uniqueTypeCount":9,"typeCounts":{"ENFP":3,"ENTJ":6,"ENTP":3,"ESFJ":2,"ESTP":5,"INFJ":4,"ISFJ":3,"ISTJ":4,"ISTP":3},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":19,"I":14}},{"pair":"SN","label":"Information","counts":{"S":17,"N":16}},{"pair":"TF","label":"Decisions","counts":{"T":21,"F":12}},{"pair":"JP","label":"Approach","counts":{"J":19,"P":14}}]},"mismatch":false}
{"fixture_id":"multiplicity-103","expected":{"participantCount":34,"uniqueTypeCount":2,"typeCounts":{"ENTJ":16,"ISTP":18},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":16,"I":18}},{"pair":"SN","label":"Information","counts":{"S":18,"N":16}},{"pair":"TF","label":"Decisions","counts":{"T":34,"F":0}},{"pair":"JP","label":"Approach","counts":{"J":16,"P":18}}]},"actual":{"participantCount":34,"uniqueTypeCount":2,"typeCounts":{"ENTJ":16,"ISTP":18},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":16,"I":18}},{"pair":"SN","label":"Information","counts":{"S":18,"N":16}},{"pair":"TF","label":"Decisions","counts":{"T":34,"F":0}},{"pair":"JP","label":"Approach","counts":{"J":16,"P":18}}]},"mismatch":false}
{"fixture_id":"multiplicity-104","expected":{"participantCount":59,"uniqueTypeCount":10,"typeCounts":{"ENTJ":8,"ENTP":4,"ESFJ":10,"ESTJ":2,"ESTP":7,"INFJ":4,"INFP":7,"INTJ":7,"ISFP":4,"ISTP":6},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":31,"I":28}},{"pair":"SN","label":"Information","counts":{"S":29,"N":30}},{"pair":"TF","label":"Decisions","counts":{"T":34,"F":25}},{"pair":"JP","label":"Approach","counts":{"J":31,"P":28}}]},"actual":{"participantCount":59,"uniqueTypeCount":10,"typeCounts":{"ENTJ":8,"ENTP":4,"ESFJ":10,"ESTJ":2,"ESTP":7,"INFJ":4,"INFP":7,"INTJ":7,"ISFP":4,"ISTP":6},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":31,"I":28}},{"pair":"SN","label":"Information","counts":{"S":29,"N":30}},{"pair":"TF","label":"Decisions","counts":{"T":34,"F":25}},{"pair":"JP","label":"Approach","counts":{"J":31,"P":28}}]},"mismatch":false}
{"fixture_id":"multiplicity-105","expected":{"participantCount":19,"uniqueTypeCount":8,"typeCounts":{"ENFP":3,"ENTJ":3,"ESFJ":4,"ESFP":1,"INFJ":1,"INTJ":3,"INTP":2,"ISTP":2},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":11,"I":8}},{"pair":"SN","label":"Information","counts":{"S":7,"N":12}},{"pair":"TF","label":"Decisions","counts":{"T":10,"F":9}},{"pair":"JP","label":"Approach","counts":{"J":11,"P":8}}]},"actual":{"participantCount":19,"uniqueTypeCount":8,"typeCounts":{"ENFP":3,"ENTJ":3,"ESFJ":4,"ESFP":1,"INFJ":1,"INTJ":3,"INTP":2,"ISTP":2},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":11,"I":8}},{"pair":"SN","label":"Information","counts":{"S":7,"N":12}},{"pair":"TF","label":"Decisions","counts":{"T":10,"F":9}},{"pair":"JP","label":"Approach","counts":{"J":11,"P":8}}]},"mismatch":false}
{"fixture_id":"multiplicity-106","expected":{"participantCount":8,"uniqueTypeCount":3,"typeCounts":{"ESTJ":1,"ISFJ":4,"ISTP":3},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":1,"I":7}},{"pair":"SN","label":"Information","counts":{"S":8,"N":0}},{"pair":"TF","label":"Decisions","counts":{"T":4,"F":4}},{"pair":"JP","label":"Approach","counts":{"J":5,"P":3}}]},"actual":{"participantCount":8,"uniqueTypeCount":3,"typeCounts":{"ESTJ":1,"ISFJ":4,"ISTP":3},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":1,"I":7}},{"pair":"SN","label":"Information","counts":{"S":8,"N":0}},{"pair":"TF","label":"Decisions","counts":{"T":4,"F":4}},{"pair":"JP","label":"Approach","counts":{"J":5,"P":3}}]},"mismatch":false}
{"fixture_id":"multiplicity-107","expected":{"participantCount":13,"uniqueTypeCount":7,"typeCounts":{"ENFJ":1,"ESFP":1,"ESTP":3,"INFJ":2,"INTJ":2,"ISFP":2,"ISTP":2},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":5,"I":8}},{"pair":"SN","label":"Information","counts":{"S":8,"N":5}},{"pair":"TF","label":"Decisions","counts":{"T":7,"F":6}},{"pair":"JP","label":"Approach","counts":{"J":5,"P":8}}]},"actual":{"participantCount":13,"uniqueTypeCount":7,"typeCounts":{"ENFJ":1,"ESFP":1,"ESTP":3,"INFJ":2,"INTJ":2,"ISFP":2,"ISTP":2},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":5,"I":8}},{"pair":"SN","label":"Information","counts":{"S":8,"N":5}},{"pair":"TF","label":"Decisions","counts":{"T":7,"F":6}},{"pair":"JP","label":"Approach","counts":{"J":5,"P":8}}]},"mismatch":false}
{"fixture_id":"multiplicity-108","expected":{"participantCount":21,"uniqueTypeCount":2,"typeCounts":{"ESFJ":6,"ISTP":15},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":6,"I":15}},{"pair":"SN","label":"Information","counts":{"S":21,"N":0}},{"pair":"TF","label":"Decisions","counts":{"T":15,"F":6}},{"pair":"JP","label":"Approach","counts":{"J":6,"P":15}}]},"actual":{"participantCount":21,"uniqueTypeCount":2,"typeCounts":{"ESFJ":6,"ISTP":15},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":6,"I":15}},{"pair":"SN","label":"Information","counts":{"S":21,"N":0}},{"pair":"TF","label":"Decisions","counts":{"T":15,"F":6}},{"pair":"JP","label":"Approach","counts":{"J":6,"P":15}}]},"mismatch":false}
{"fixture_id":"multiplicity-109","expected":{"participantCount":14,"uniqueTypeCount":3,"typeCounts":{"ENFP":2,"ENTP":9,"ESTP":3},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":14,"I":0}},{"pair":"SN","label":"Information","counts":{"S":3,"N":11}},{"pair":"TF","label":"Decisions","counts":{"T":12,"F":2}},{"pair":"JP","label":"Approach","counts":{"J":0,"P":14}}]},"actual":{"participantCount":14,"uniqueTypeCount":3,"typeCounts":{"ENFP":2,"ENTP":9,"ESTP":3},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":14,"I":0}},{"pair":"SN","label":"Information","counts":{"S":3,"N":11}},{"pair":"TF","label":"Decisions","counts":{"T":12,"F":2}},{"pair":"JP","label":"Approach","counts":{"J":0,"P":14}}]},"mismatch":false}
{"fixture_id":"multiplicity-110","expected":{"participantCount":20,"uniqueTypeCount":11,"typeCounts":{"ENTP":3,"ESFP":3,"ESTJ":2,"ESTP":2,"INFJ":1,"INFP":1,"INTJ":2,"INTP":1,"ISFJ":1,"ISTJ":1,"ISTP":3},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":10,"I":10}},{"pair":"SN","label":"Information","counts":{"S":12,"N":8}},{"pair":"TF","label":"Decisions","counts":{"T":14,"F":6}},{"pair":"JP","label":"Approach","counts":{"J":7,"P":13}}]},"actual":{"participantCount":20,"uniqueTypeCount":11,"typeCounts":{"ENTP":3,"ESFP":3,"ESTJ":2,"ESTP":2,"INFJ":1,"INFP":1,"INTJ":2,"INTP":1,"ISFJ":1,"ISTJ":1,"ISTP":3},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":10,"I":10}},{"pair":"SN","label":"Information","counts":{"S":12,"N":8}},{"pair":"TF","label":"Decisions","counts":{"T":14,"F":6}},{"pair":"JP","label":"Approach","counts":{"J":7,"P":13}}]},"mismatch":false}
{"fixture_id":"multiplicity-111","expected":{"participantCount":60,"uniqueTypeCount":5,"typeCounts":{"ENFJ":15,"ENTJ":16,"INFP":9,"INTJ":10,"ISTJ":10},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":31,"I":29}},{"pair":"SN","label":"Information","counts":{"S":10,"N":50}},{"pair":"TF","label":"Decisions","counts":{"T":36,"F":24}},{"pair":"JP","label":"Approach","counts":{"J":51,"P":9}}]},"actual":{"participantCount":60,"uniqueTypeCount":5,"typeCounts":{"ENFJ":15,"ENTJ":16,"INFP":9,"INTJ":10,"ISTJ":10},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":31,"I":29}},{"pair":"SN","label":"Information","counts":{"S":10,"N":50}},{"pair":"TF","label":"Decisions","counts":{"T":36,"F":24}},{"pair":"JP","label":"Approach","counts":{"J":51,"P":9}}]},"mismatch":false}
{"fixture_id":"multiplicity-112","expected":{"participantCount":32,"uniqueTypeCount":8,"typeCounts":{"ENFJ":6,"ENFP":2,"ENTJ":3,"ESTP":8,"INFJ":4,"INTP":1,"ISFP":1,"ISTP":7},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":19,"I":13}},{"pair":"SN","label":"Information","counts":{"S":16,"N":16}},{"pair":"TF","label":"Decisions","counts":{"T":19,"F":13}},{"pair":"JP","label":"Approach","counts":{"J":13,"P":19}}]},"actual":{"participantCount":32,"uniqueTypeCount":8,"typeCounts":{"ENFJ":6,"ENFP":2,"ENTJ":3,"ESTP":8,"INFJ":4,"INTP":1,"ISFP":1,"ISTP":7},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":19,"I":13}},{"pair":"SN","label":"Information","counts":{"S":16,"N":16}},{"pair":"TF","label":"Decisions","counts":{"T":19,"F":13}},{"pair":"JP","label":"Approach","counts":{"J":13,"P":19}}]},"mismatch":false}
{"fixture_id":"multiplicity-113","expected":{"participantCount":48,"uniqueTypeCount":4,"typeCounts":{"ENFJ":8,"ENTP":15,"ISTJ":11,"ISTP":14},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":23,"I":25}},{"pair":"SN","label":"Information","counts":{"S":25,"N":23}},{"pair":"TF","label":"Decisions","counts":{"T":40,"F":8}},{"pair":"JP","label":"Approach","counts":{"J":19,"P":29}}]},"actual":{"participantCount":48,"uniqueTypeCount":4,"typeCounts":{"ENFJ":8,"ENTP":15,"ISTJ":11,"ISTP":14},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":23,"I":25}},{"pair":"SN","label":"Information","counts":{"S":25,"N":23}},{"pair":"TF","label":"Decisions","counts":{"T":40,"F":8}},{"pair":"JP","label":"Approach","counts":{"J":19,"P":29}}]},"mismatch":false}
{"fixture_id":"multiplicity-114","expected":{"participantCount":39,"uniqueTypeCount":6,"typeCounts":{"ENTP":4,"ESFJ":4,"INFJ":2,"INFP":5,"ISFJ":9,"ISFP":15},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":8,"I":31}},{"pair":"SN","label":"Information","counts":{"S":28,"N":11}},{"pair":"TF","label":"Decisions","counts":{"T":4,"F":35}},{"pair":"JP","label":"Approach","counts":{"J":15,"P":24}}]},"actual":{"participantCount":39,"uniqueTypeCount":6,"typeCounts":{"ENTP":4,"ESFJ":4,"INFJ":2,"INFP":5,"ISFJ":9,"ISFP":15},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":8,"I":31}},{"pair":"SN","label":"Information","counts":{"S":28,"N":11}},{"pair":"TF","label":"Decisions","counts":{"T":4,"F":35}},{"pair":"JP","label":"Approach","counts":{"J":15,"P":24}}]},"mismatch":false}
{"fixture_id":"multiplicity-115","expected":{"participantCount":13,"uniqueTypeCount":11,"typeCounts":{"ENFJ":1,"ENTJ":2,"ENTP":1,"ESFP":1,"ESTJ":1,"ESTP":2,"INFP":1,"INTP":1,"ISFJ":1,"ISFP":1,"ISTJ":1},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":8,"I":5}},{"pair":"SN","label":"Information","counts":{"S":7,"N":6}},{"pair":"TF","label":"Decisions","counts":{"T":8,"F":5}},{"pair":"JP","label":"Approach","counts":{"J":6,"P":7}}]},"actual":{"participantCount":13,"uniqueTypeCount":11,"typeCounts":{"ENFJ":1,"ENTJ":2,"ENTP":1,"ESFP":1,"ESTJ":1,"ESTP":2,"INFP":1,"INTP":1,"ISFJ":1,"ISFP":1,"ISTJ":1},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":8,"I":5}},{"pair":"SN","label":"Information","counts":{"S":7,"N":6}},{"pair":"TF","label":"Decisions","counts":{"T":8,"F":5}},{"pair":"JP","label":"Approach","counts":{"J":6,"P":7}}]},"mismatch":false}
{"fixture_id":"multiplicity-116","expected":{"participantCount":35,"uniqueTypeCount":4,"typeCounts":{"ENFP":3,"INFJ":15,"INFP":11,"INTJ":6},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":3,"I":32}},{"pair":"SN","label":"Information","counts":{"S":0,"N":35}},{"pair":"TF","label":"Decisions","counts":{"T":6,"F":29}},{"pair":"JP","label":"Approach","counts":{"J":21,"P":14}}]},"actual":{"participantCount":35,"uniqueTypeCount":4,"typeCounts":{"ENFP":3,"INFJ":15,"INFP":11,"INTJ":6},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":3,"I":32}},{"pair":"SN","label":"Information","counts":{"S":0,"N":35}},{"pair":"TF","label":"Decisions","counts":{"T":6,"F":29}},{"pair":"JP","label":"Approach","counts":{"J":21,"P":14}}]},"mismatch":false}
{"fixture_id":"multiplicity-117","expected":{"participantCount":54,"uniqueTypeCount":5,"typeCounts":{"ENTJ":8,"ESFJ":14,"ESFP":8,"INTJ":15,"INTP":9},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":30,"I":24}},{"pair":"SN","label":"Information","counts":{"S":22,"N":32}},{"pair":"TF","label":"Decisions","counts":{"T":32,"F":22}},{"pair":"JP","label":"Approach","counts":{"J":37,"P":17}}]},"actual":{"participantCount":54,"uniqueTypeCount":5,"typeCounts":{"ENTJ":8,"ESFJ":14,"ESFP":8,"INTJ":15,"INTP":9},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":30,"I":24}},{"pair":"SN","label":"Information","counts":{"S":22,"N":32}},{"pair":"TF","label":"Decisions","counts":{"T":32,"F":22}},{"pair":"JP","label":"Approach","counts":{"J":37,"P":17}}]},"mismatch":false}
{"fixture_id":"multiplicity-118","expected":{"participantCount":24,"uniqueTypeCount":10,"typeCounts":{"ENFP":3,"ENTJ":1,"ENTP":2,"ESFJ":1,"ESFP":3,"INFP":2,"INTJ":4,"ISFJ":4,"ISFP":2,"ISTJ":2},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":10,"I":14}},{"pair":"SN","label":"Information","counts":{"S":12,"N":12}},{"pair":"TF","label":"Decisions","counts":{"T":9,"F":15}},{"pair":"JP","label":"Approach","counts":{"J":12,"P":12}}]},"actual":{"participantCount":24,"uniqueTypeCount":10,"typeCounts":{"ENFP":3,"ENTJ":1,"ENTP":2,"ESFJ":1,"ESFP":3,"INFP":2,"INTJ":4,"ISFJ":4,"ISFP":2,"ISTJ":2},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":10,"I":14}},{"pair":"SN","label":"Information","counts":{"S":12,"N":12}},{"pair":"TF","label":"Decisions","counts":{"T":9,"F":15}},{"pair":"JP","label":"Approach","counts":{"J":12,"P":12}}]},"mismatch":false}
{"fixture_id":"multiplicity-119","expected":{"participantCount":38,"uniqueTypeCount":5,"typeCounts":{"ENFJ":13,"ENTJ":5,"ESTP":3,"INTJ":6,"ISTP":11},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":21,"I":17}},{"pair":"SN","label":"Information","counts":{"S":14,"N":24}},{"pair":"TF","label":"Decisions","counts":{"T":25,"F":13}},{"pair":"JP","label":"Approach","counts":{"J":24,"P":14}}]},"actual":{"participantCount":38,"uniqueTypeCount":5,"typeCounts":{"ENFJ":13,"ENTJ":5,"ESTP":3,"INTJ":6,"ISTP":11},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":21,"I":17}},{"pair":"SN","label":"Information","counts":{"S":14,"N":24}},{"pair":"TF","label":"Decisions","counts":{"T":25,"F":13}},{"pair":"JP","label":"Approach","counts":{"J":24,"P":14}}]},"mismatch":false}
{"fixture_id":"multiplicity-120","expected":{"participantCount":61,"uniqueTypeCount":5,"typeCounts":{"ENTP":14,"ESFP":13,"INFJ":8,"INFP":11,"INTP":15},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":27,"I":34}},{"pair":"SN","label":"Information","counts":{"S":13,"N":48}},{"pair":"TF","label":"Decisions","counts":{"T":29,"F":32}},{"pair":"JP","label":"Approach","counts":{"J":8,"P":53}}]},"actual":{"participantCount":61,"uniqueTypeCount":5,"typeCounts":{"ENTP":14,"ESFP":13,"INFJ":8,"INFP":11,"INTP":15},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":27,"I":34}},{"pair":"SN","label":"Information","counts":{"S":13,"N":48}},{"pair":"TF","label":"Decisions","counts":{"T":29,"F":32}},{"pair":"JP","label":"Approach","counts":{"J":8,"P":53}}]},"mismatch":false}
{"fixture_id":"multiplicity-121","expected":{"participantCount":27,"uniqueTypeCount":8,"typeCounts":{"ENFJ":7,"ENFP":2,"ENTJ":1,"ESTP":6,"INTP":3,"ISFJ":2,"ISFP":3,"ISTJ":3},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":16,"I":11}},{"pair":"SN","label":"Information","counts":{"S":14,"N":13}},{"pair":"TF","label":"Decisions","counts":{"T":13,"F":14}},{"pair":"JP","label":"Approach","counts":{"J":13,"P":14}}]},"actual":{"participantCount":27,"uniqueTypeCount":8,"typeCounts":{"ENFJ":7,"ENFP":2,"ENTJ":1,"ESTP":6,"INTP":3,"ISFJ":2,"ISFP":3,"ISTJ":3},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":16,"I":11}},{"pair":"SN","label":"Information","counts":{"S":14,"N":13}},{"pair":"TF","label":"Decisions","counts":{"T":13,"F":14}},{"pair":"JP","label":"Approach","counts":{"J":13,"P":14}}]},"mismatch":false}
{"fixture_id":"multiplicity-122","expected":{"participantCount":59,"uniqueTypeCount":1,"typeCounts":{"ENFP":59},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":59,"I":0}},{"pair":"SN","label":"Information","counts":{"S":0,"N":59}},{"pair":"TF","label":"Decisions","counts":{"T":0,"F":59}},{"pair":"JP","label":"Approach","counts":{"J":0,"P":59}}]},"actual":{"participantCount":59,"uniqueTypeCount":1,"typeCounts":{"ENFP":59},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":59,"I":0}},{"pair":"SN","label":"Information","counts":{"S":0,"N":59}},{"pair":"TF","label":"Decisions","counts":{"T":0,"F":59}},{"pair":"JP","label":"Approach","counts":{"J":0,"P":59}}]},"mismatch":false}
{"fixture_id":"multiplicity-123","expected":{"participantCount":12,"uniqueTypeCount":9,"typeCounts":{"ENTJ":1,"ESFJ":1,"ESTP":1,"INFJ":2,"INFP":1,"INTP":1,"ISFJ":2,"ISFP":2,"ISTJ":1},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":3,"I":9}},{"pair":"SN","label":"Information","counts":{"S":7,"N":5}},{"pair":"TF","label":"Decisions","counts":{"T":4,"F":8}},{"pair":"JP","label":"Approach","counts":{"J":7,"P":5}}]},"actual":{"participantCount":12,"uniqueTypeCount":9,"typeCounts":{"ENTJ":1,"ESFJ":1,"ESTP":1,"INFJ":2,"INFP":1,"INTP":1,"ISFJ":2,"ISFP":2,"ISTJ":1},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":3,"I":9}},{"pair":"SN","label":"Information","counts":{"S":7,"N":5}},{"pair":"TF","label":"Decisions","counts":{"T":4,"F":8}},{"pair":"JP","label":"Approach","counts":{"J":7,"P":5}}]},"mismatch":false}
{"fixture_id":"multiplicity-124","expected":{"participantCount":46,"uniqueTypeCount":13,"typeCounts":{"ENFJ":9,"ENFP":6,"ENTJ":2,"ENTP":2,"ESFJ":1,"ESTJ":3,"ESTP":5,"INFJ":2,"INFP":3,"INTP":3,"ISFJ":4,"ISTJ":3,"ISTP":3},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":28,"I":18}},{"pair":"SN","label":"Information","counts":{"S":19,"N":27}},{"pair":"TF","label":"Decisions","counts":{"T":21,"F":25}},{"pair":"JP","label":"Approach","counts":{"J":24,"P":22}}]},"actual":{"participantCount":46,"uniqueTypeCount":13,"typeCounts":{"ENFJ":9,"ENFP":6,"ENTJ":2,"ENTP":2,"ESFJ":1,"ESTJ":3,"ESTP":5,"INFJ":2,"INFP":3,"INTP":3,"ISFJ":4,"ISTJ":3,"ISTP":3},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":28,"I":18}},{"pair":"SN","label":"Information","counts":{"S":19,"N":27}},{"pair":"TF","label":"Decisions","counts":{"T":21,"F":25}},{"pair":"JP","label":"Approach","counts":{"J":24,"P":22}}]},"mismatch":false}
{"fixture_id":"multiplicity-125","expected":{"participantCount":7,"uniqueTypeCount":3,"typeCounts":{"ESFJ":1,"ESTJ":5,"ISFJ":1},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":6,"I":1}},{"pair":"SN","label":"Information","counts":{"S":7,"N":0}},{"pair":"TF","label":"Decisions","counts":{"T":5,"F":2}},{"pair":"JP","label":"Approach","counts":{"J":7,"P":0}}]},"actual":{"participantCount":7,"uniqueTypeCount":3,"typeCounts":{"ESFJ":1,"ESTJ":5,"ISFJ":1},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":6,"I":1}},{"pair":"SN","label":"Information","counts":{"S":7,"N":0}},{"pair":"TF","label":"Decisions","counts":{"T":5,"F":2}},{"pair":"JP","label":"Approach","counts":{"J":7,"P":0}}]},"mismatch":false}
{"fixture_id":"multiplicity-126","expected":{"participantCount":10,"uniqueTypeCount":7,"typeCounts":{"ENTP":1,"ESTJ":1,"ESTP":1,"INFP":1,"INTJ":1,"INTP":3,"ISFJ":2},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":3,"I":7}},{"pair":"SN","label":"Information","counts":{"S":4,"N":6}},{"pair":"TF","label":"Decisions","counts":{"T":7,"F":3}},{"pair":"JP","label":"Approach","counts":{"J":4,"P":6}}]},"actual":{"participantCount":10,"uniqueTypeCount":7,"typeCounts":{"ENTP":1,"ESTJ":1,"ESTP":1,"INFP":1,"INTJ":1,"INTP":3,"ISFJ":2},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":3,"I":7}},{"pair":"SN","label":"Information","counts":{"S":4,"N":6}},{"pair":"TF","label":"Decisions","counts":{"T":7,"F":3}},{"pair":"JP","label":"Approach","counts":{"J":4,"P":6}}]},"mismatch":false}
{"fixture_id":"multiplicity-127","expected":{"participantCount":22,"uniqueTypeCount":5,"typeCounts":{"ESFP":3,"ESTP":7,"INFJ":3,"INFP":8,"ISFJ":1},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":10,"I":12}},{"pair":"SN","label":"Information","counts":{"S":11,"N":11}},{"pair":"TF","label":"Decisions","counts":{"T":7,"F":15}},{"pair":"JP","label":"Approach","counts":{"J":4,"P":18}}]},"actual":{"participantCount":22,"uniqueTypeCount":5,"typeCounts":{"ESFP":3,"ESTP":7,"INFJ":3,"INFP":8,"ISFJ":1},"dimensions":[{"pair":"EI","label":"Energy","counts":{"E":10,"I":12}},{"pair":"SN","label":"Information","counts":{"S":11,"N":11}},{"pair":"TF","label":"Decisions","counts":{"T":7,"F":15}},{"pair":"JP","label":"Approach","counts":{"J":4,"P":18}}]},"mismatch":false}


==> anc/selected-summary-cases.json <==
[
    {
        "mask": 0,
        "mask_hex": "0x0000",
        "eligible_types": [],
        "stored_report_count": 16,
        "actual_summary": {
            "participantCount": 0,
            "uniqueTypeCount": 0,
            "typeCounts": {},
            "dimensions": [
                {
                    "pair": "EI",
                    "label": "Energy",
                    "counts": {
                        "E": 0,
                        "I": 0
                    }
                },
                {
                    "pair": "SN",
                    "label": "Information",
                    "counts": {
                        "S": 0,
                        "N": 0
                    }
                },
                {
                    "pair": "TF",
                    "label": "Decisions",
                    "counts": {
                        "T": 0,
                        "F": 0
                    }
                },
                {
                    "pair": "JP",
                    "label": "Approach",
                    "counts": {
                        "J": 0,
                        "P": 0
                    }
                }
            ]
        }
    },
    {
        "mask": 65280,
        "mask_hex": "0xFF00",
        "eligible_types": [
            "ESTP",
            "ESFP",
            "ENFP",
            "ENTP",
            "ESTJ",
            "ESFJ",
            "ENFJ",
            "ENTJ"
        ],
        "stored_report_count": 16,
        "actual_summary": {
            "participantCount": 8,
            "uniqueTypeCount": 8,
            "typeCounts": {
                "ENFJ": 1,
                "ENFP": 1,
                "ENTJ": 1,
                "ENTP": 1,
                "ESFJ": 1,
                "ESFP": 1,
                "ESTJ": 1,
                "ESTP": 1
            },
            "dimensions": [
                {
                    "pair": "EI",
                    "label": "Energy",
                    "counts": {
                        "E": 8,
                        "I": 0
                    }
                },
                {
                    "pair": "SN",
                    "label": "Information",
                    "counts": {
                        "S": 4,
                        "N": 4
                    }
                },
                {
                    "pair": "TF",
                    "label": "Decisions",
                    "counts": {
                        "T": 4,
                        "F": 4
                    }
                },
                {
                    "pair": "JP",
                    "label": "Approach",
                    "counts": {
                        "J": 4,
                        "P": 4
                    }
                }
            ]
        }
    },
    {
        "mask": 65535,
        "mask_hex": "0xFFFF",
        "eligible_types": [
            "ISTJ",
            "ISFJ",
            "INFJ",
            "INTJ",
            "ISTP",
            "ISFP",
            "INFP",
            "INTP",
            "ESTP",
            "ESFP",
            "ENFP",
            "ENTP",
            "ESTJ",
            "ESFJ",
            "ENFJ",
            "ENTJ"
        ],
        "stored_report_count": 16,
        "actual_summary": {
            "participantCount": 16,
            "uniqueTypeCount": 16,
            "typeCounts": {
                "ENFJ": 1,
                "ENFP": 1,
                "ENTJ": 1,
                "ENTP": 1,
                "ESFJ": 1,
                "ESFP": 1,
                "ESTJ": 1,
                "ESTP": 1,
                "INFJ": 1,
                "INFP": 1,
                "INTJ": 1,
                "INTP": 1,
                "ISFJ": 1,
                "ISFP": 1,
                "ISTJ": 1,
                "ISTP": 1
            },
            "dimensions": [
                {
                    "pair": "EI",
                    "label": "Energy",
                    "counts": {
                        "E": 8,
                        "I": 8
                    }
                },
                {
                    "pair": "SN",
                    "label": "Information",
                    "counts": {
                        "S": 8,
                        "N": 8
                    }
                },
                {
                    "pair": "TF",
                    "label": "Decisions",
                    "counts": {
                        "T": 8,
                        "F": 8
                    }
                },
                {
                    "pair": "JP",
                    "label": "Approach",
                    "counts": {
                        "J": 8,
                        "P": 8
                    }
                }
            ]
        }
    }
]


==> anc/verification-results.json <==
{
  "status": "passed",
  "source_commit": "2448c7fdaf4cdebfcae47d10ef0579234ea222f9",
  "eligibility_rows": 65536,
  "multiplicity_fixtures": 128,
  "synthetic_share_calls": 4259,
  "fixtures_with_repeated_types": 122,
  "access_state_cases": 40,
  "timed_reads": 180,
  "warmup_reads": 30,
  "selected_full_summaries": 3,
  "retained_original_verifiers_passed": true,
  "seeded_fixtures_regenerated": true,
  "multiplicity_and_selected_dimensions_independently_recomputed": true,
  "manifest_hashes_verified": true,
  "all_ancillary_files_nonempty": true,
  "empty_stderr_record_verified": true,
  "application_executed": false,
  "scope": "Verification of recorded arithmetic, identities, parity and hashes; no service rerun or independent authentication of execution history.",
  "eligibility_full_payload_limit": "Only totals and recorded complete-summary mismatch flags were retained for every mask; full dimension payloads are available for three selected masks."
}


==> anc/verify-benchmark.py <==
#!/usr/bin/env python3
"""Independent arithmetic/file check of recorded benchmark outputs; no timing rerun."""
import csv, json, math, statistics
from pathlib import Path
p = Path(__file__).resolve().parent
rows = [json.loads(line) for line in (p/'trials.jsonl').read_text().splitlines()]
with (p/'trials.csv').open(newline='') as f:
    csv_rows = list(csv.DictReader(f))
assert len(rows) == len(csv_rows) == 210
for record, csv_record in zip(rows, csv_rows):
    assert record.keys() == csv_record.keys()
    for key, value in record.items():
        if isinstance(value, str): assert value == csv_record[key]
        elif isinstance(value, int): assert value == int(csv_record[key])
        else: assert value == float(csv_record[key])
summary = json.loads((p/'summary.json').read_text())
assert [row['n'] for row in summary] == [0,4,16,64,256,1024]
for item in summary:
    n = item['n']
    warm = [r for r in rows if r['n']==n and r['phase']=='warmup']
    timed = [r for r in rows if r['n']==n and r['phase']=='timed']
    assert len(warm)==5 and len(timed)==30
    assert [r['trial'] for r in warm] == list(range(1,6))
    assert [r['trial'] for r in timed] == list(range(1,31))
    for record in warm+timed:
        assert record['elapsed_ns']/1e6 == record['elapsed_ms']
        assert record['participant_count']==n and record['sql_errors']==0
        assert record['prepare_calls']==record['execute_calls']==7+3*n
        assert record['query_calls']==3 and record['exec_calls']==1
        assert record['sql_operations']==11+3*n
    values = sorted(r['elapsed_ms'] for r in timed)
    assert math.isclose(item['p50_ms'],statistics.median(values),rel_tol=1e-15)
    assert item['p95_ms']==values[math.ceil(.95*len(values))-1]
    assert item['max_ms']==max(values) and item['min_ms']==min(values)
assert (p/'run.stderr.log').read_bytes()==b''
print(json.dumps({'status':'passed','records':len(rows),'timed_records':180,'warmup_records':30,'sizes':6,'verified':['CSV/JSONL parity','trial completeness','exact SQL counts','zero SQL errors','participant counts','nanosecond/millisecond conversion','independent median/p95/min/max recomputation','empty stderr']},indent=2))


==> anc/verify-correctness.py <==
#!/usr/bin/env python3
"""Post-run artifact verification independent of the PHP service/runner."""
import csv, hashlib, json, pathlib, sys
base = pathlib.Path(__file__).parent
rows = list(csv.DictReader((base/'eligibility-subsets.csv').open()))
assert len(rows) == 65536
assert {int(row['mask']) for row in rows} == set(range(65536))
assert all(row['mismatch'] == '0' for row in rows)
for row in rows:
    expected = bin(int(row['mask'])).count('1')
    assert int(row['expected_count']) == int(row['actual_count']) == expected
    assert int(row['expected_unique']) == int(row['actual_unique']) == expected
fixtures = json.loads((base/'multiplicity-fixtures.json').read_text())['fixtures']
results = [json.loads(line) for line in (base/'multiplicity-results.jsonl').read_text().splitlines()]
assert len(results) == len(fixtures) == 128
assert all(not result['mismatch'] for result in results)
for fixture, result in zip(fixtures,results):
    assert fixture['fixture_id'] == result['fixture_id']
    # PHP associative-array decoding encodes an empty expected map as [];
    # the service deliberately emits an empty actual histogram as {}.
    stored_expected = dict(result['expected'])
    if stored_expected['typeCounts'] == []: stored_expected['typeCounts'] = {}
    assert fixture['expected'] == result['actual'] == stored_expected
    assert result['actual']['participantCount'] == len(fixture['types'])
    assert result['actual']['uniqueTypeCount'] == len(set(fixture['types']))
    assert all(sum(d['counts'].values()) == len(fixture['types']) for d in result['actual']['dimensions'])
roles = [json.loads(line) for line in (base/'access-state-results.jsonl').read_text().splitlines()]
assert len(roles) == 40 and all(result['passed'] and result['actual'] == result['expected'] for result in roles)
selected = json.loads((base/'selected-summary-cases.json').read_text())
assert {result['mask'] for result in selected} == {0,65280,65535}
assert all(result['actual_summary']['participantCount'] == len(result['eligible_types']) for result in selected)
result = {'status':'passed','python_version':sys.version,'eligibility_rows':len(rows),'unique_masks':len({row['mask'] for row in rows}),'multiplicity_fixtures':len(results),'access_state_cases':len(roles),'selected_masks':[item['mask'] for item in selected],'scope':'Independent post-run Python artifact verification; no service execution','verified':['all 65536 masks exactly once','zero subset mismatch flags','independent population-count totals','128 stored expected/actual parity','multiplicity counts and dimension marginal sums','40 exact access-case expected/actual matches','selected figure masks and counts']}
(base/'verification.json').write_text(json.dumps(result,indent=2)+'\n')
with (base/'SHA256SUMS').open('w') as output:
    for file in sorted(base.iterdir()):
        if file.is_file() and file.name != 'SHA256SUMS': output.write(hashlib.sha256(file.read_bytes()).hexdigest()+'  '+file.name+'\n')
print(json.dumps(result,indent=2))


==> anc/verify_all.py <==
#!/usr/bin/env python3
"""Verify frozen synthetic records without the application or network access.

Python 3.9+ standard library only. Reads this directory, runs retained original
verifiers in a disposable directory, and prints JSON. Does not alter this pack.
"""
from collections import Counter
import base64
import csv
import hashlib
import json
import math
from pathlib import Path
import shutil
import subprocess
import sys
import tempfile

BASE = Path(__file__).resolve().parent
COMMIT = '2448c7fdaf4cdebfcae47d10ef0579234ea222f9'
TYPES = 'ISTJ ISFJ INFJ INTJ ISTP ISFP INFP INTP ESTP ESFP ENFP ENTP ESTJ ESFJ ENFJ ENTJ'.split()
PAIRS = [('EI', 'Energy'), ('SN', 'Information'), ('TF', 'Decisions'), ('JP', 'Approach')]


def check(condition, message):
    if not condition:
        raise ValueError(message)


def read_json(name):
    return json.loads((BASE / name).read_text(encoding='utf-8'))


def read_jsonl(name):
    return [json.loads(line) for line in (BASE / name).read_text(encoding='utf-8').splitlines() if line]


def expected_summary(types):
    """Fresh oracle from literal type-character positions, not service helpers."""
    check(all(t in TYPES for t in types), 'Unknown synthetic type')
    counts = Counter(types)
    return {
        'participantCount': len(types),
        'uniqueTypeCount': len(counts),
        'typeCounts': dict(sorted(counts.items())),
        'dimensions': [
            {'pair': pair, 'label': label,
             'counts': {letter: sum(t[index] == letter for t in types) for letter in pair}}
            for index, (pair, label) in enumerate(PAIRS)
        ],
    }


def run_original(script, directory):
    # Isolated Python mode prevents inherited PYTHONOPTIMIZE from disabling the
    # assertions used in the unchanged historical verifier scripts.
    run = subprocess.run([sys.executable, '-I', str(directory / script)],
                         cwd=str(directory), capture_output=True, text=True)
    check(run.returncode == 0, 'Retained verifier/generator failed: ' + script)
    return json.loads(run.stdout)


def main():
    manifest = read_json('manifest.json')
    check(manifest['source_commit'] == COMMIT, 'Manifest revision mismatch')
    entries = manifest['files']
    names = [item['path'] for item in entries]
    check(len(names) == len(set(names)), 'Duplicate manifest paths')
    check(set(names) == {p.name for p in BASE.iterdir() if p.is_file() and p.name != 'manifest.json'},
          'Manifest inventory mismatch')
    for item in entries:
        name = item['path']
        check(Path(name).name == name, 'Manifest paths must be relative filenames')
        raw = (BASE / name).read_bytes()
        check(len(raw) > 0, 'Zero-byte public ancillary file: ' + name)
        check(len(raw) == item['bytes'], 'Byte count mismatch: ' + name)
        check(hashlib.sha256(raw).hexdigest() == item['sha256'], 'Hash mismatch: ' + name)

    stderr_record = read_json('benchmark-stderr-record.json')
    check(stderr_record['format_version'] == 1, 'Unsupported stderr record format')
    check(stderr_record['original_filename'] == 'run.stderr.log'
          and stderr_record['original_public_filename'] == 'benchmark-run.stderr.log',
          'Unexpected original stderr filename')
    check(stderr_record['encoding'] == 'base64', 'Unsupported stderr encoding')
    check(isinstance(stderr_record['content_base64'], str), 'Stderr encoding must be text')
    stderr_bytes = base64.b64decode(stderr_record['content_base64'], validate=True)
    check(stderr_record['original_size_bytes'] == 0 and stderr_bytes == b'',
          'The recorded benchmark stderr must be empty')
    check(stderr_record['original_sha256'] == hashlib.sha256(stderr_bytes).hexdigest(),
          'Original stderr checksum mismatch')

    with tempfile.TemporaryDirectory(prefix='teamlens-verification-') as temp:
        root = Path(temp)
        correctness = root / 'correctness'
        benchmark = root / 'benchmark'
        generated = root / 'generated'
        for directory in (correctness, benchmark, generated):
            directory.mkdir()
        for name in ('eligibility-subsets.csv', 'multiplicity-fixtures.json',
                     'multiplicity-results.jsonl', 'access-state-results.jsonl',
                     'selected-summary-cases.json'):
            shutil.copyfile(BASE / name, correctness / name)
        shutil.copyfile(BASE / 'verify-correctness.py', correctness / 'verify.py')
        correctness_result = run_original('verify.py', correctness)
        for name in ('trials.csv', 'trials.jsonl', 'summary.json'):
            shutil.copyfile(BASE / ('benchmark-' + name), benchmark / name)
        # The zero-byte original is reconstructed only here; the public pack
        # contains its nonempty encoded record so ingestion cannot discard it.
        (benchmark / 'run.stderr.log').write_bytes(stderr_bytes)
        shutil.copyfile(BASE / 'verify-benchmark.py', benchmark / 'verify.py')
        benchmark_result = run_original('verify.py', benchmark)
        shutil.copyfile(BASE / 'build-multiplicity-fixtures.py', generated / 'build.py')
        run_original('build.py', generated)
        check(json.loads((generated / 'multiplicity-fixtures.json').read_text()) == read_json('multiplicity-fixtures.json'),
              'Seeded fixture regeneration differs')

    fixtures = read_json('multiplicity-fixtures.json')
    results = read_jsonl('multiplicity-results.jsonl')
    check(fixtures['seed'] == 20260925, 'Fixture seed mismatch')
    check([f['fixture_id'] for f in fixtures['fixtures']] ==
          ['multiplicity-%03d' % i for i in range(128)], 'Fixture identifiers incomplete')
    share_count = 0
    repeated = 0
    for fixture, result in zip(fixtures['fixtures'], results):
        expected = expected_summary(fixture['types'])
        check(expected == fixture['expected'] == result['actual'],
              'Independent character-position oracle failed: ' + fixture['fixture_id'])
        share_count += len(fixture['types'])
        repeated += len(fixture['types']) > len(set(fixture['types']))
    check(share_count == 4259 and repeated == 122, 'Multiplicity totals differ')

    selected = read_json('selected-summary-cases.json')
    for record in selected:
        types = [t for i, t in enumerate(TYPES) if record['mask'] & (1 << i)]
        check(record['eligible_types'] == types, 'Selected mask/types mismatch')
        check(record['stored_report_count'] == 16, 'Selected stored count mismatch')
        check(record['actual_summary'] == expected_summary(types), 'Selected full summary mismatch')
    states = read_jsonl('access-state-results.jsonl')
    check(len({r['case'] for r in states}) == 40, 'Duplicate access-case labels')
    access = read_json('access-state-summary.json')
    check(access['source_commit'] == COMMIT and access['cases'] == 40 and access['mismatches'] == 0,
          'Access summary differs')
    check(access['synthetic_users'] == 8 and access['boards'] == 2, 'Access fixture scope differs')

    correctness = read_json('correctness-summary.json')
    check(correctness['commit'] == COMMIT and correctness['subset_cases'] == 65536
          and correctness['subset_mismatches'] == 0 and correctness['pilot'] is False,
          'Correctness summary differs')
    check(correctness['multiplicity']['fixtures'] == 128
          and correctness['multiplicity']['actual_share_calls'] == share_count
          and correctness['multiplicity']['mismatches'] == 0, 'Multiplicity summary differs')

    trials = read_jsonl('benchmark-trials.jsonl')
    check({r['phase'] for r in trials} == {'warmup', 'timed'}, 'Unknown benchmark phase')
    check(len({(r['n'], r['phase'], r['trial']) for r in trials}) == 210, 'Duplicate trial identity')
    check(all(math.isfinite(r['elapsed_ms']) and r['elapsed_ns'] > 0 for r in trials), 'Invalid timing')
    summaries = read_json('benchmark-summary.json')
    with (BASE / 'benchmark-summary.csv').open(newline='', encoding='utf-8') as handle:
        csv_summaries = list(csv.DictReader(handle))
    check(len(summaries) == len(csv_summaries) == 6, 'Benchmark summary row count differs')
    for record, csv_record in zip(summaries, csv_summaries):
        check(record.keys() == csv_record.keys(), 'Benchmark summary fields differ')
        for key, value in record.items():
            check(math.isclose(float(value), float(csv_record[key]), rel_tol=1e-14, abs_tol=1e-12),
                  'Benchmark summary CSV/JSON differs: ' + key)
        n = record['n']
        check(record['timed_trials'] == 30 and record['warmups'] == 5, 'Summary trial count differs')
        check(record['sql_operations_min'] == record['sql_operations_max'] == 11 + 3 * n,
              'Summary SQL formula differs')
        check(record['prepare_calls'] == 7 + 3 * n and record['query_calls'] == 3
              and record['exec_calls'] == 1, 'Summary SQL counts differ')
    environment = read_json('benchmark-environment.json')
    check(environment['source_commit'] == COMMIT
          and environment['sizes'] == [0, 4, 16, 64, 256, 1024]
          and environment['warmups_per_size'] == 5
          and environment['timed_trials_per_size'] == 30, 'Benchmark environment differs')

    return {
        'status': 'passed', 'source_commit': COMMIT,
        'eligibility_rows': correctness_result['eligibility_rows'],
        'multiplicity_fixtures': len(results), 'synthetic_share_calls': share_count,
        'fixtures_with_repeated_types': repeated, 'access_state_cases': len(states),
        'timed_reads': benchmark_result['timed_records'],
        'warmup_reads': benchmark_result['warmup_records'],
        'selected_full_summaries': len(selected),
        'retained_original_verifiers_passed': True,
        'seeded_fixtures_regenerated': True,
        'multiplicity_and_selected_dimensions_independently_recomputed': True,
        'manifest_hashes_verified': True,
        'all_ancillary_files_nonempty': True,
        'empty_stderr_record_verified': True,
        'application_executed': False,
        'scope': 'Verification of recorded arithmetic, identities, parity and hashes; no service rerun or independent authentication of execution history.',
        'eligibility_full_payload_limit': 'Only totals and recorded complete-summary mismatch flags were retained for every mask; full dimension payloads are available for three selected masks.'
    }


if __name__ == '__main__':
    try:
        print(json.dumps(main(), indent=2))
    except (ValueError, AssertionError, KeyError, OSError, json.JSONDecodeError) as error:
        print('Verification failed: ' + str(error), file=sys.stderr)
        sys.exit(1)

